Discrete Goldstone Bosons

Exact discrete symmetries, if non-linearly realized, can reduce the ultraviolet sensitivity of a given theory. The scalars stemming from spontaneous symmetry breaking are massive without breaking the discrete symmetry, and those masses are protected from divergent quadratic corrections. This is in contrast to non-linearly realized continuous symmetries, for which the masses of pseudo-Goldstone bosons require an explicit breaking mechanism. The symmetry-protected masses and potentials of those discrete Goldstone bosons offer promising physics avenues, both theoretically and in view of the blooming experimental search for ALPs. We develop this theoretical setup using invariant theory and focusing on the maximally natural minima of the potential. For these, we show that typically a subgroup of the ultraviolet discrete symmetry remains explicit in the spectrum, i.e. realized "\`a la Wigner"; this subgroup can be either abelian or non-abelian. This suggests tell-tale experimental signals for those minima: at least two (three) degenerate scalars produced simultaneously if abelian (non-abelian), while the specific ratios of multi-scalar amplitudes provide a hint of the full ultraviolet discrete symmetry. Examples of exact ultraviolet $A_4$ and $A_5$ symmetries are explored in substantial detail.

==> anc/Discrete_GB_notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    893641,      26513]
NotebookOptionsPosition[    856802,      25630]
NotebookOutlinePosition[    857262,      25648]
CellTagsIndexPosition[    857219,      25645]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Discrete Goldstone Bosons", "Title",
 CellChangeTimes->{{3.841387989268248*^9, 3.841388007978199*^9}, {
   3.842002356147258*^9, 3.842002393767721*^9}, {3.842069373050351*^9, 
   3.842069377197832*^9}, {3.843730257704862*^9, 3.843730260803925*^9}, {
   3.843732487752643*^9, 3.843732488999076*^9}, {3.844318982731475*^9, 
   3.844318992170704*^9}, {3.861705712157148*^9, 3.8617057240561953`*^9}, 
   3.861708267426062*^9, {3.8617103398426447`*^9, 
   3.8617103446524353`*^9}},ExpressionUUID->"073a3538-0060-4382-bc03-\
74a9d006b3a6"],

Cell["\<\
This is a companion notebook for the paper \[OpenCurlyDoubleQuote]Discrete \
Goldstone bosons\[CloseCurlyDoubleQuote]. arXiV:2005.XXXX, \
\\cite{Enguita:2022XXX}. \
\>", "Text",
 CellChangeTimes->{{3.844337462404743*^9, 3.8443375548456087`*^9}, {
   3.844337744416355*^9, 3.844337765547276*^9}, {3.844928189450272*^9, 
   3.844928190588984*^9}, 3.853417467651684*^9, {3.861705729771543*^9, 
   3.861705822332428*^9}, {3.861710242308729*^9, 3.86171033710054*^9}, {
   3.86186772392131*^9, 3.861867728424961*^9}, {3.861867891469614*^9, 
   3.861867901260457*^9}, {3.8618679499814453`*^9, 3.861867953205508*^9}, 
   3.861868004229447*^9},ExpressionUUID->"e0b68b7d-0117-46cb-bc8e-\
2bc0d3ff9337"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["A", "4"], " ", "in", " ", "the", " ", "3"}], 
  TraditionalForm]], "Chapter",
 CellChangeTimes->{{3.84431907691735*^9, 3.844319082823988*^9}, {
  3.8449263532683697`*^9, 3.844926354727147*^9}, {3.8449281249285593`*^9, 
  3.844928156264514*^9}},ExpressionUUID->"2322c063-b9f5-48f3-94a6-\
055b87845e95"],

Cell[CellGroupData[{

Cell[TextData[{
 "Elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "b1cc849d-83fd-4d14-85c7-7d3ed9b49aae"],
 " in the 3"
}], "Section",
 CellChangeTimes->{{3.8418282778448553`*^9, 3.8418282996276827`*^9}, {
  3.84200233316115*^9, 3.8420023369624977`*^9}, {3.8420059490693474`*^9, 
  3.8420059521209364`*^9}, {3.844926357539562*^9, 
  3.8449263696287937`*^9}},ExpressionUUID->"47cdacda-dfff-4dae-9d00-\
0b9b744db67e"],

Cell[TextData[{
 "From  arXiv:1003.3552 we find the generators of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "4"], " ", "to", " ", "be"}], TraditionalForm]],
  ExpressionUUID->"7d33c558-0170-49b4-b7d1-7b994e0cb7dc"],
 "\[LineSeparator]"
}], "Text",
 CellChangeTimes->{{3.841828419591013*^9, 3.8418284217837763`*^9}, {
  3.841828456847889*^9, 3.8418284719267225`*^9}, {3.84200598735122*^9, 
  3.842006009408517*^9}, {3.861710350966033*^9, 3.861710363102045*^9}, {
  3.861868014157648*^9, 3.861868018533408*^9}, {3.861868565692519*^9, 
  3.8618685692116947`*^9}},ExpressionUUID->"e434dc4c-cebc-4d70-b07d-\
cf75e8d9abd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA41", " ", "=", " ", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841828527740549*^9, 3.841828559863016*^9}, {
  3.841828643408661*^9, 3.841828644246551*^9}, {3.8418310445359974`*^9, 
  3.841831044608122*^9}, {3.8420059584630013`*^9, 3.842006003753168*^9}, {
  3.86170669958046*^9, 
  3.861706705060611*^9}},ExpressionUUID->"8ee28de3-4a94-4f5e-80d2-\
9b9a97000a43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA42", "  ", "=", " ", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1"},
      {"1", "0", "0"},
      {"0", "1", "0"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841828568814588*^9, 3.8418286052553806`*^9}, {
   3.8418286461818247`*^9, 3.841828647920176*^9}, {3.841831047604822*^9, 
   3.8418310807384443`*^9}, 3.8420059652052097`*^9, {3.8420060731263633`*^9, 
   3.842006112683821*^9}, {3.861706701607065*^9, 
   3.8617067077683687`*^9}},ExpressionUUID->"2099902f-8616-4090-873b-\
4d9eea3ea02a"],

Cell[TextData[{
 "It is very easy to generate the 12 elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "a8a303a4-e6cf-4cb7-b31b-322500462dd1"],
 " by brute force i.e. by multiplying sequences of the two generators and \
sorting out the repeated elements."
}], "Text",
 CellChangeTimes->{{3.8418286120315623`*^9, 3.84182866470457*^9}, {
  3.841830168119012*^9, 3.8418301703368654`*^9}, {3.841833666882654*^9, 
  3.841833672101406*^9}, {3.8420060130817814`*^9, 
  3.8420060288982954`*^9}},ExpressionUUID->"f2a3084e-433e-44b5-a373-\
c29e4963024b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A4AllElements", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0"},
         {"0", "1", "0"},
         {"0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1"},
         {"1", "0", "0"},
         {"0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0"},
         {"0", "0", "1"},
         {"1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1"},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1"},
         {
          RowBox[{"-", "1"}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861868178031287*^9, 
  3.861868179218503*^9}},ExpressionUUID->"6b48aaa4-de1e-47f5-9f9b-\
f1b37efe1657"]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariant analysis and little groups", "Section",
 CellChangeTimes->{{3.842002418736807*^9, 3.8420024228186564`*^9}, {
  3.844926365266529*^9, 3.844926366571048*^9}, {3.844928392454904*^9, 
  3.844928399071609*^9}},ExpressionUUID->"e42a80b9-379a-45d3-8bb2-\
54711a6c2e11"],

Cell[TextData[{
 "We find the invariants of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "e42365a9-de1c-4f84-82c6-734e9c5ce5d6"],
 " and their \[OpenCurlyDoubleQuote]natural\[CloseCurlyDoubleQuote] critical \
points, where a point is labeled as natural if it lays at one of the \
boundaries of the manifold defined by the set of invariants."
}], "Text",
 CellChangeTimes->{{3.843732677783551*^9, 3.8437329017334623`*^9}, {
  3.861706681911384*^9, 
  3.861706695086857*^9}},ExpressionUUID->"a04e767f-cc90-40f9-acb3-\
aac8a7e5fb7a"],

Cell[CellGroupData[{

Cell["Molien function", "Subsection",
 CellChangeTimes->{{3.8420912713957453`*^9, 
  3.8420912751889944`*^9}},ExpressionUUID->"df7442d4-53ee-4690-adbf-\
47174e53a14c"],

Cell[TextData[{
 "We construct the Molien function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "35364fce-9d5d-4d1d-9fdd-e92b6b712be5"],
 " by using its definition in arXiv:1110.4891"
}], "Text",
 CellChangeTimes->{{3.8420912787946577`*^9, 3.842091391940793*^9}, {
  3.8420914264551363`*^9, 3.8420916117411847`*^9}, {3.861706762546318*^9, 
  3.861706783349016*^9}, {3.861710439059067*^9, 3.861710448006517*^9}, {
  3.861710481882984*^9, 3.861710485422772*^9}, {3.861710531976121*^9, 
  3.8617105329578342`*^9}},ExpressionUUID->"246c66fd-c128-401d-ae51-\
b1676b1c3d4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MA4R3", " ", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"Length", "[", "A4AllElements", "]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"Det", "[", 
        RowBox[{
         RowBox[{"A4AllElements", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "-", 
         RowBox[{"\[Lambda]", 
          RowBox[{"(", GridBox[{
             {"1", "0", "0"},
             {"0", "1", "0"},
             {"0", "0", "1"}
            }], ")"}]}]}], "]"}]], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "A4AllElements", "]"}]}], "}"}]}], "]"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8420917312908387`*^9, 3.842091740932843*^9}, {
  3.8420917826489086`*^9, 3.8420917997989635`*^9}, {3.8420919448870316`*^9, 
  3.8420920311486444`*^9}, {3.84209213515246*^9, 3.8420921391289873`*^9}, {
  3.84209219442104*^9, 3.842092197316435*^9}, {3.844964859202374*^9, 
  3.844964864728085*^9}, {3.861710502810726*^9, 
  3.861710560348921*^9}},ExpressionUUID->"1f026718-a5a4-4c88-a19e-\
41fa10030476"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["\[Lambda]", "2"], "-", 
   SuperscriptBox["\[Lambda]", "4"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Lambda]", "+", 
     SuperscriptBox["\[Lambda]", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.861710552656252*^9, 3.861710560727178*^9}, {
   3.861868579222206*^9, 3.861868601394058*^9}, 
   3.861869255853374*^9},ExpressionUUID->"db735e1f-1cd9-4249-a714-\
ade6a17ff41e"]
}, Open  ]],

Cell["Check if this coincides with the result in the literature", "Text",
 CellChangeTimes->{{3.842092248418126*^9, 3.842092255518035*^9}, {
  3.84209234818373*^9, 3.8420923509145975`*^9}, {3.861710572088065*^9, 
  3.861710576859318*^9}},ExpressionUUID->"ea2bbfbd-ee0a-4ca6-b03d-\
697483c09819"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MA4R3Lit", " ", "=", " ", 
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Lambda]", "6"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Lambda]", "3"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Lambda]", "4"]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.842092323740612*^9, 3.8420923381120887`*^9}, {
  3.8449648673722677`*^9, 
  3.844964869408268*^9}},ExpressionUUID->"223ddf0e-8655-4562-98cb-\
818399b97f7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbertA4R3", " ", "=", " ", 
  RowBox[{"Series", "[", 
   RowBox[{"MA4R3", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", " ", "0", ",", " ", "10"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.844964887717452*^9, 
  3.8449649031881533`*^9}},ExpressionUUID->"477dec61-2ac9-42e2-a06a-\
0b6c4f8deafb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "2"], "+", 
   SuperscriptBox["\[Lambda]", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "4"]}], "+", 
   SuperscriptBox["\[Lambda]", "5"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Lambda]", "6"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "7"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "8"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Lambda]", "9"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["\[Lambda]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "11"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 0, {1, 0, 1, 1, 2, 1, 4, 2, 5, 4, 7}, 0, 
   11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8449649036584253`*^9, 3.845104110051484*^9, 3.845526054279694*^9, 
   3.846070513365734*^9, 3.853242663639654*^9, 3.853403458532063*^9, 
   3.8534111306016617`*^9, 3.853413181067606*^9, 3.853414327642555*^9, 
   3.8534726416815033`*^9, 3.853472745100421*^9, 3.853923823455152*^9, 
   3.853929994164575*^9, 3.8544457731304607`*^9, 3.854445880051609*^9, 
   3.8545204975183897`*^9, 3.8546021020749483`*^9, 3.856262490988844*^9, 
   3.856277515171904*^9, 3.8562775511268272`*^9, 3.856354965785573*^9, 
   3.856355012150071*^9, {3.8563550643015213`*^9, 3.856355089071062*^9}, 
   3.860557621548449*^9, 3.86170680125178*^9, 3.861710091703369*^9, 
   3.861710137893901*^9, {3.861868579290698*^9, 3.861868601429439*^9}, 
   3.861869255912208*^9},ExpressionUUID->"6ea18249-ac9d-4844-8412-\
cd4f16bed388"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariants", "Subsection",
 CellChangeTimes->{{3.8420042063708887`*^9, 3.8420042095276957`*^9}, 
   3.861706809272373*^9},ExpressionUUID->"bd8c04cb-b9f6-4d5b-a8d9-\
b3f9f41d302a"],

Cell[TextData[{
 "We take them from the literature. Otherwise, write down a linear \
combination of all the possible monomials in ",
 Cell[BoxData[
  SubscriptBox["x", "1"]],
  CellChangeTimes->{{3.842003443602771*^9, 3.8420034542846913`*^9}, {
   3.861710606975473*^9, 3.861710607060561*^9}},ExpressionUUID->
  "43299007-8452-4116-87f5-3a6e54f3e8f0"],
 ", ",
 Cell[BoxData[
  SubscriptBox["x", "2"]],
  CellChangeTimes->{{3.842003443602771*^9, 3.8420034542846913`*^9}, {
   3.861710606975473*^9, 3.861710607060561*^9}},ExpressionUUID->
  "016b3365-3a25-4417-8f02-db3874f97bcf"],
 ", ",
 Cell[BoxData[
  SubscriptBox["x", "3"]],
  CellChangeTimes->{{3.842003443602771*^9, 3.8420034542846913`*^9}, {
   3.861710606975473*^9, 3.861710607060561*^9}},ExpressionUUID->
  "2fd47c90-97dc-40dc-889d-4cf28c7cb0bd"],
 " of the right order and enforce invariance under ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "56d6b77e-b67e-4e65-b3e3-145c42f490d7"],
 " to find the coefficients."
}], "Text",
 CellChangeTimes->{{3.8617067411750193`*^9, 3.861706749229116*^9}, {
  3.861710589655963*^9, 
  3.861710654560382*^9}},ExpressionUUID->"9f7f6157-d517-4965-bf49-\
583ea5ef10d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IA42f", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "2"], " ", "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "2"], " ", "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IA43f", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IA44f", "[", "x_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "4"], " ", "+", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "4"], "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "4"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IA46f", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.842003381779788*^9, 3.8420034645488153`*^9}, {
  3.842004288428738*^9, 3.842004295792671*^9}, {3.844246013831746*^9, 
  3.8442460361108103`*^9}, {3.861868241288796*^9, 
  3.861868284025466*^9}},ExpressionUUID->"fa8e7ca8-4b47-4a08-b424-\
be66de2e0e98"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis ", "Subsection",
 CellChangeTimes->{{3.841899344736221*^9, 3.8418993496331825`*^9}, {
  3.8419820991505594`*^9, 3.841982109806839*^9}, {3.8419821443936653`*^9, 
  3.8419821576144333`*^9}},ExpressionUUID->"c620d2b9-467d-4fe3-bc9e-\
ecfa46b41c06"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]4", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", "\[Phi]3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IPhiA42", " ", "=", " ", 
   RowBox[{"IA42f", "[", "\[Phi]4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IPhiA43", " ", "=", " ", 
   RowBox[{"IA43f", "[", "\[Phi]4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IPhiA44", " ", "=", " ", 
   RowBox[{"IA44f", "[", "\[Phi]4", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8418945224848366`*^9, 3.8418945456832857`*^9}, {
   3.8420042672588916`*^9, 3.8420042691698074`*^9}, 3.842004339492614*^9, 
   3.842006634565398*^9, 3.844246058593586*^9, {3.8618684043538637`*^9, 
   3.861868424793668*^9}, {3.861869751593277*^9, 
   3.861869756735346*^9}},ExpressionUUID->"3e08fcb0-52d3-4a7d-a46a-\
4bdc4686396f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IPhiA4All", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"IPhiA43", ",", " ", "IPhiA44"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IPhiA4All", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.841900814534792*^9, 3.841900840529235*^9}, {
  3.842004351213669*^9, 3.8420043811922736`*^9}, {3.8420052406794014`*^9, 
  3.84200524325673*^9}, {3.8420053423711915`*^9, 3.842005362052585*^9}, {
  3.842005491111601*^9, 
  3.8420054925486593`*^9}},ExpressionUUID->"7dd688c8-3ff2-4bdb-846b-\
f542a6d9525d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Phi]1", " ", "\[Phi]2", " ", "\[Phi]3"}]},
      {
       RowBox[{
        SuperscriptBox["\[Phi]1", "4"], "+", 
        SuperscriptBox["\[Phi]2", "4"], "+", 
        SuperscriptBox["\[Phi]3", "4"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.842005362597885*^9, 3.8420054931069036`*^9, 3.8420066626482925`*^9, 
   3.842013096812823*^9, 3.8420693679074774`*^9, 3.8420724781358285`*^9, 
   3.842412295235735*^9, 3.8424123840616903`*^9, 3.8424990786572785`*^9, 
   3.842499183634909*^9, 3.8425869284973984`*^9, 3.8425869634453278`*^9, 
   3.8429498245247774`*^9, 3.843187610259633*^9, 3.843550613489626*^9, 
   3.843730903926992*^9, 3.843793012479929*^9, 3.843817432034191*^9, {
   3.844144687613132*^9, 3.844144711468335*^9}, 3.844227647459549*^9, 
   3.844228124475278*^9, 3.8442340588191233`*^9, 3.844245541233165*^9, 
   3.84424557539395*^9, 3.844246185616499*^9, 3.84425477494656*^9, 
   3.844254966974647*^9, 3.844319797941431*^9, 3.8443221612274523`*^9, 
   3.844836776573625*^9, 3.844840510706805*^9, 3.8448441893287983`*^9, 
   3.84492634387317*^9, 3.84492637775966*^9, 3.844928456937152*^9, 
   3.845104110199257*^9, 3.845526054407386*^9, 3.84607051348387*^9, 
   3.853242664067555*^9, 3.8534034591251183`*^9, 3.8534111320626183`*^9, 
   3.853413181670383*^9, 3.8534143285079193`*^9, 3.8534726419053307`*^9, 
   3.853472745362818*^9, 3.8539238241196613`*^9, 3.8539299945563307`*^9, 
   3.8544457735996847`*^9, 3.854445880242099*^9, 3.854520498197618*^9, 
   3.8546021023187113`*^9, 3.8562624913147087`*^9, 3.856277515419751*^9, 
   3.8562775536279173`*^9, 3.856354966145232*^9, 3.856355012378275*^9, {
   3.856355069673026*^9, 3.8563550893897133`*^9}, 3.8605576219717073`*^9, 
   3.8617068303235273`*^9, 3.861710091897871*^9, 3.8617101380740547`*^9, 
   3.861710670634985*^9, {3.861868579359982*^9, 3.861868601472378*^9}, 
   3.861869255980707*^9},ExpressionUUID->"41c0ccb0-691f-495a-8c82-\
b6bd615b94cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extrema", "Subsubsection",
 CellChangeTimes->{{3.841899406803458*^9, 
  3.8418994091796455`*^9}},ExpressionUUID->"c64db034-2585-44d9-9f9a-\
c0ff26c09941"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"JacIPhiA4All", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[{RowBox[{"(", 
          RowBox[{
            RowBox[{"IPhiA4All", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"{", 
              RowBox[{"\[Phi]3", "\[Rule]", 
                SqrtBox[
                 RowBox[{"1", "-", 
                   SuperscriptBox["\[Phi]1", "2"], "-", 
                   SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}]}], ")"}],
        RowBox[{"{", 
          RowBox[{"\[Phi]1", ",", " ", "\[Phi]2"}], "}"}]},
       "Grad"], "//", "FullSimplify"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "IPhiA4All", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"JacIPhiA4All", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8418964705476093`*^9, 3.841896511653764*^9}, {
  3.8419003812167683`*^9, 3.841900469355916*^9}, {3.841900661797675*^9, 
  3.841900688960396*^9}, {3.841900851303793*^9, 3.8419008796489553`*^9}, {
  3.8420043723576293`*^9, 3.842004405651276*^9}, {3.8420044478286915`*^9, 
  3.8420044762765126`*^9}, {3.8420045491463237`*^9, 3.8420045511602583`*^9}, {
  3.842004862179779*^9, 3.8420048804382744`*^9}, {3.8420050362689857`*^9, 
  3.842005040828475*^9}, {3.8420052470956025`*^9, 3.8420052569124784`*^9}, {
  3.8420052949360027`*^9, 3.842005310486292*^9}, {3.8420053920706863`*^9, 
  3.842005394690503*^9}, {3.8420054329329386`*^9, 
  3.842005469434122*^9}},ExpressionUUID->"fbd0fffe-0d20-49f2-8a2a-\
7e2be853e1c9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Phi]2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Phi]1", "2"]}], "+", 
           SuperscriptBox["\[Phi]2", "2"]}], ")"}]}], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Phi]1", "2"], "-", 
          SuperscriptBox["\[Phi]2", "2"]}]]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Phi]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Phi]1", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Phi]2", "2"]}]}], ")"}]}], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Phi]1", "2"], "-", 
          SuperscriptBox["\[Phi]2", "2"]}]]]}]},
     {
      RowBox[{"4", " ", "\[Phi]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Phi]1", "2"]}], "+", 
         SuperscriptBox["\[Phi]2", "2"]}], ")"}]}], 
      RowBox[{"4", " ", "\[Phi]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Phi]1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Phi]2", "2"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.842005310750868*^9, {3.8420053661261854`*^9, 3.842005404571948*^9}, {
   3.842005464367425*^9, 3.8420054955192137`*^9}, 3.842006662976414*^9, 
   3.842013096959411*^9, 3.8420693681777854`*^9, 3.842072478246936*^9, 
   3.8424122954332466`*^9, 3.8424123841393037`*^9, 3.8424990788270154`*^9, 
   3.842499183807143*^9, 3.8425869287075634`*^9, 3.842586963581395*^9, 
   3.84294982474117*^9, 3.84318761040543*^9, 3.843550613658752*^9, 
   3.843730904053718*^9, 3.8437930125691853`*^9, 3.84381743213396*^9, {
   3.844144687729792*^9, 3.8441447115178328`*^9}, 3.84422764767553*^9, 
   3.844228124614929*^9, 3.8442340590298843`*^9, 3.844245541457212*^9, 
   3.844245576654251*^9, 3.844246185692663*^9, 3.844254775047102*^9, 
   3.8442549670698557`*^9, 3.844319798074058*^9, 3.844322161406199*^9, 
   3.844836776715404*^9, 3.8448405108299093`*^9, 3.844844189473423*^9, 
   3.84492634395636*^9, 3.8449263778415403`*^9, 3.8449284570293913`*^9, 
   3.845104110353606*^9, 3.8455260545427933`*^9, 3.8460705136311207`*^9, 
   3.853242664173325*^9, 3.8534034592391033`*^9, 3.8534111324938183`*^9, 
   3.85341318187952*^9, 3.853414328781826*^9, 3.853472642054491*^9, 
   3.8534727454336357`*^9, 3.85392382429141*^9, 3.853929994702825*^9, 
   3.854445773740253*^9, 3.854445880321591*^9, 3.8545204984876747`*^9, 
   3.854602102478835*^9, 3.856262491462422*^9, 3.856277515475491*^9, 
   3.856277553786192*^9, 3.856354966496142*^9, 3.856355012551263*^9, {
   3.8563550698551903`*^9, 3.856355089582713*^9}, 3.8605576221436663`*^9, {
   3.8617068304991426`*^9, 3.861706838865568*^9}, 3.861710091992099*^9, 
   3.861710138149741*^9, {3.8617106707223063`*^9, 3.86171067315512*^9}, {
   3.861868579452664*^9, 3.861868601540882*^9}, 
   3.861869256190546*^9},ExpressionUUID->"cffe25be-5ad2-4e75-a36c-\
592d57e8dfaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"extremaNaturalPhiA4Solve", " ", "=", " ", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"JacIPhiA4All", " ", "\[Equal]", " ", "0"}], " ", "&&", " ", 
    RowBox[{
     RowBox[{"JacIPhiA4All", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "\[Equal]", "0"}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.84189491514849*^9, 3.8418949983860908`*^9}, {
  3.8418963766503477`*^9, 3.8418965269582043`*^9}, {3.8419007156423483`*^9, 
  3.8419007486894712`*^9}, {3.8420044210083*^9, 3.842004439954439*^9}, {
  3.842005388297387*^9, 3.842005402473008*^9}, {3.842005504216323*^9, 
  3.8420055043667793`*^9}, {3.8420056099448442`*^9, 
  3.84200561021467*^9}},ExpressionUUID->"13664aec-1ff2-4fd0-b0b4-\
7281372ca31a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Phi]2", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}]}], ",", 
     RowBox[{"\[Phi]2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      FractionBox["1", 
       SqrtBox["3"]]}], ",", 
     RowBox[{"\[Phi]2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}]}], ",", 
     RowBox[{"\[Phi]2", "\[Rule]", 
      FractionBox["1", 
       SqrtBox["3"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      FractionBox["1", 
       SqrtBox["3"]]}], ",", 
     RowBox[{"\[Phi]2", "\[Rule]", 
      FractionBox["1", 
       SqrtBox["3"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.841894953182409*^9, {3.841894984568137*^9, 3.8418949989443264`*^9}, 
   3.8418952998557825`*^9, {3.841896448278591*^9, 3.841896459295076*^9}, {
   3.841896494357813*^9, 3.8418965273877926`*^9}, 3.8418968668377285`*^9, 
   3.8418992470566893`*^9, {3.8418992936700225`*^9, 3.841899311508932*^9}, 
   3.841899462869356*^9, 3.8419007553276386`*^9, 3.8419008912178664`*^9, 
   3.8419074110471563`*^9, 3.84192067506649*^9, 3.8419207248120017`*^9, 
   3.841923907849579*^9, 3.841924272817887*^9, 3.8419245834122577`*^9, 
   3.841977529952566*^9, 3.8419775998357244`*^9, 3.841981453286173*^9, 
   3.841982180991789*^9, 3.8420037145335255`*^9, {3.8420044306254005`*^9, 
   3.8420044423796773`*^9}, {3.84200453473917*^9, 3.842004545439213*^9}, 
   3.8420052717385607`*^9, 3.842005371565573*^9, 3.842005406917133*^9, {
   3.8420054995462523`*^9, 3.8420055048636217`*^9}, 3.842005610794793*^9, 
   3.842006663243822*^9, 3.842013097043371*^9, 3.8420693682463145`*^9, 
   3.842072478303816*^9, 3.8424122955000453`*^9, 3.842412384189183*^9, 
   3.842499078918065*^9, 3.842499183912364*^9, 3.8425869287993183`*^9, 
   3.8425869637243557`*^9, 3.8429498247930336`*^9, 3.8431876104584055`*^9, 
   3.8435506137231197`*^9, 3.843730904107572*^9, 3.8437930126054487`*^9, 
   3.843817432196314*^9, {3.844144687764773*^9, 3.8441447115398483`*^9}, 
   3.844227647790126*^9, 3.844228124659164*^9, 3.8442340592055273`*^9, 
   3.844245541555234*^9, 3.844245576867198*^9, 3.844246185737969*^9, 
   3.8442547750931387`*^9, 3.8442549671138887`*^9, 3.8443197981136827`*^9, 
   3.8443221614569407`*^9, 3.844836776763674*^9, 3.84484051086474*^9, 
   3.8448441895074577`*^9, 3.844926343977065*^9, 3.844926377862597*^9, 
   3.844928457063046*^9, 3.8451041104113092`*^9, 3.845526054592877*^9, 
   3.84607051371876*^9, 3.8532426642174187`*^9, 3.8534034592804337`*^9, 
   3.853411132696477*^9, 3.8534131819439087`*^9, 3.853414328884119*^9, 
   3.853472642121592*^9, 3.8534727454635983`*^9, 3.8539238243741913`*^9, 
   3.853929994994042*^9, 3.854445773778023*^9, 3.854445880343709*^9, 
   3.854520498530375*^9, 3.854602102543662*^9, 3.856262491516576*^9, 
   3.8562775155105457`*^9, 3.856277553836097*^9, 3.8563549670747013`*^9, 
   3.8563550129743357`*^9, {3.856355070321685*^9, 3.856355089741473*^9}, 
   3.860557622205759*^9, {3.861706830546473*^9, 3.861706838924892*^9}, 
   3.8617100920178413`*^9, 3.8617101381756983`*^9, {3.8617106707494297`*^9, 
   3.86171067322351*^9}, {3.861868579516876*^9, 3.8618686015842133`*^9}, 
   3.861869257418289*^9},ExpressionUUID->"06183557-7385-47fb-aec8-\
0301bb20d118"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"criticalPointsA4", " ", "=", " ", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Phi]1", "2"], "-", 
           SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
       RowBox[{"extremaNaturalPhiA4Solve", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
       RowBox[{"extremaNaturalPhiA4Solve", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Phi]1", "2"], "-", 
           SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
       RowBox[{"extremaNaturalPhiA4Solve", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
       RowBox[{"extremaNaturalPhiA4Solve", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Phi]1", "2"], "-", 
           SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
       RowBox[{"extremaNaturalPhiA4Solve", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
       RowBox[{"extremaNaturalPhiA4Solve", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Phi]1", "2"], "-", 
           SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
       RowBox[{"extremaNaturalPhiA4Solve", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
       RowBox[{"extremaNaturalPhiA4Solve", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", " ", ",", " ", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", " ", ",", " ", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"-", "1"}], ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"criticalPointsA4", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.842613091335964*^9, 3.8426132437239265`*^9}, {
   3.842613275371875*^9, 3.842613368340341*^9}, {3.8431953139616623`*^9, 
   3.843195317064212*^9}, 
   3.861868483875766*^9},ExpressionUUID->"8805f99f-dfdf-4ee0-9539-\
d2498f465ad6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Little group of critical points", "Subsection",
 CellChangeTimes->{{3.842002232840951*^9, 3.8420022344872975`*^9}, {
  3.8420063108775544`*^9, 
  3.842006313381585*^9}},ExpressionUUID->"29e4c045-b0ba-4577-8974-\
5217e003ff72"],

Cell["\<\
The little group of each natural singular point is calculated by counting the \
number of elements of the group that leave it invariant\
\>", "Text",
 CellChangeTimes->{{3.8419818515032625`*^9, 3.841981974011308*^9}, {
  3.8420057565044823`*^9, 3.8420057807980075`*^9}, {3.8617103970402517`*^9, 
  3.8617104183420467`*^9}},ExpressionUUID->"1030ea85-229e-49ba-9f03-\
7e97e4c042ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"criticalPointsA4", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Tally", "[", 
        RowBox[{
         RowBox[{"MatrixForm", "/@", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"criticalPointsA4", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"Dot", "[", 
              RowBox[{"#", ",", 
               RowBox[{"criticalPointsA4", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], "/@", 
           "\[IndentingNewLine]", "A4AllElements"}]}], "//", "FullSimplify"}],
         "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "==", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "&"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "criticalPointsA4", "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841811994394208*^9, 3.841812050117629*^9}, {
   3.841812146792869*^9, 3.841812148343341*^9}, {3.841812179786943*^9, 
   3.841812184753886*^9}, {3.841812214857299*^9, 3.841812229828348*^9}, {
   3.841812406733306*^9, 3.841812407162578*^9}, {3.8418124459557447`*^9, 
   3.8418124874353647`*^9}, {3.841812559297431*^9, 3.841812576904049*^9}, 
   3.8418324972226157`*^9, {3.8419818691074295`*^9, 3.8419818778637104`*^9}, {
   3.8420058156535735`*^9, 3.84200591202538*^9}, {3.842006333933638*^9, 
   3.842006349312147*^9}, {3.843732607851548*^9, 3.8437326084327173`*^9}, {
   3.844245719508169*^9, 3.8442457205750237`*^9}, 3.861868451739686*^9, {
   3.8618692880057383`*^9, 3.8618692932879753`*^9}, 
   3.861872267882435*^9},ExpressionUUID->"cbbd5436-00f0-4781-beab-\
18818bc63e40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", "1"}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", "1"}]},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.841832502006996*^9, {3.841894110625352*^9, 3.8418941306368933`*^9}, 
   3.84189923716556*^9, {3.841899285101034*^9, 3.841899305245934*^9}, 
   3.841907402352458*^9, 3.8419077216892877`*^9, 3.8419206669636097`*^9, 
   3.8419207166164513`*^9, 3.8419238991724052`*^9, 3.8419242653607306`*^9, 
   3.841924573334756*^9, 3.8419775226988583`*^9, 3.841977589007518*^9, 
   3.8419814459701366`*^9, {3.8419818722067285`*^9, 3.8419818784660625`*^9}, 
   3.84198218147692*^9, 3.842003715122615*^9, 3.8420058571416254`*^9, {
   3.8420063426491776`*^9, 3.8420063499671555`*^9}, 3.842006663879119*^9, 
   3.8420130973864093`*^9, 3.8420693685631137`*^9, 3.8420724785218334`*^9, 
   3.8424122957379537`*^9, 3.842412384416067*^9, 3.842499079249638*^9, 
   3.842499184332153*^9, 3.8425869292103386`*^9, 3.842586963953932*^9, 
   3.8429498251400757`*^9, 3.8431876108054557`*^9, 3.843550613909651*^9, 
   3.843730904225926*^9, 3.843732608736723*^9, 3.8437930127758093`*^9, 
   3.843817432453848*^9, {3.844144687963398*^9, 3.844144711650486*^9}, 
   3.844227650470928*^9, 3.84422812621233*^9, 3.8442340622572412`*^9, 
   3.84424554459641*^9, 3.844245577191532*^9, 3.844245721123807*^9, 
   3.8442461859337883`*^9, 3.8442547752717867`*^9, 3.844254967293992*^9, 
   3.8443197982058887`*^9, 3.8443221616210127`*^9, 3.844836777056752*^9, 
   3.84484051098218*^9, 3.8448441916833067`*^9, 3.8449263441184273`*^9, 
   3.844926377977112*^9, 3.844928457190143*^9, 3.845104110552167*^9, 
   3.845526054757183*^9, 3.846070513835836*^9, 3.853242664553512*^9, 
   3.8534034594693213`*^9, 3.853411133534233*^9, 3.8534131822883587`*^9, 
   3.8534143293962107`*^9, 3.853472642293415*^9, 3.853472745588154*^9, 
   3.853923824726315*^9, 3.853929995236059*^9, 3.8544457740111847`*^9, 
   3.854445880485745*^9, 3.854520498914332*^9, 3.8546021028095913`*^9, 
   3.856262491790474*^9, 3.8562775158685627`*^9, 3.8562775541339817`*^9, 
   3.856354968464417*^9, 3.8563550141177397`*^9, 3.856355090052882*^9, 
   3.860557622629075*^9, {3.861710126359717*^9, 3.8617101383012667`*^9}, {
   3.8618685796246357`*^9, 3.861868601654793*^9}, 3.861869258477504*^9, 
   3.861869293823946*^9},ExpressionUUID->"be9233ec-a4d1-4291-a77f-\
dca87cce9c91"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pion parametrization. Analysis", "Section",
 CellChangeTimes->{{3.843731439672896*^9, 3.843731462195097*^9}, {
  3.861706859420768*^9, 
  3.8617068658617067`*^9}},ExpressionUUID->"2d9e6d47-4ba9-47b3-8147-\
c262a8252da5"],

Cell[CellGroupData[{

Cell["Definition of the pions", "Subsection",
 CellChangeTimes->{{3.843731466041642*^9, 
  3.843731476954318*^9}},ExpressionUUID->"a5d7db8e-1b74-4ba1-b1ec-\
995924a333b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]A4", "=", " ", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        FractionBox["1", "f"], 
        RowBox[{"(", GridBox[{
           {"0", "0", "\[Pi]1"},
           {"0", "0", "\[Pi]2"},
           {
            RowBox[{"-", "\[Pi]1"}], 
            RowBox[{"-", "\[Pi]2"}], "0"}
          }], ")"}]}], "]"}], ".", 
      RowBox[{"(", GridBox[{
         {"0"},
         {"0"},
         {"f"}
        }], ")"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Pi]1", "2"]}], "-", 
         SuperscriptBox["\[Pi]2", "2"]}]], "\[Rule]", 
       RowBox[{"I", "*", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]1", "2"]}], "-", 
          SuperscriptBox["\[Pi]2", "2"]}]]], " ", "\[Rule]", 
       FractionBox["1", 
        RowBox[{"I", "*", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Pi]1", "2"], "+", 
           SuperscriptBox["\[Pi]2", "2"]}]]}]]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", "\[Phi]A4"}], "Input",
 CellChangeTimes->{{3.843733213503585*^9, 3.843733231834546*^9}, {
   3.843733281263533*^9, 3.843733552515419*^9}, 3.8534034134227448`*^9, {
   3.861706887672022*^9, 3.8617068992660007`*^9}, {3.861869303824963*^9, 
   3.8618693039680634`*^9}},ExpressionUUID->"6afb0ee7-3a87-4e22-8809-\
dcba6103f056"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]1", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]2", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Pi]1", "2"], "+", 
         SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.843733540164371*^9, 3.84373355303673*^9}, 
   3.8437355479897547`*^9, 3.843793016122851*^9, 3.843817435620097*^9, {
   3.8441446917473717`*^9, 3.844144714614439*^9}, 3.844228256882502*^9, 
   3.844228389017331*^9, 3.8442340648767643`*^9, 3.84424554752999*^9, 
   3.844245582015348*^9, 3.8442461889990797`*^9, 3.844254783064529*^9, 
   3.84425497260637*^9, 3.8443198033494263`*^9, 3.8443221669374866`*^9, 
   3.844836783242264*^9, 3.844840516168405*^9, 3.8448441967885723`*^9, 
   3.844926349409778*^9, 3.84492638260533*^9, 3.8449284595616503`*^9, 
   3.845104113144347*^9, 3.845526057475134*^9, 3.8460705165000257`*^9, 
   3.853242462097937*^9, 3.85324266750707*^9, 3.853403418423635*^9, 
   3.853403462089189*^9, 3.853411141254344*^9, 3.853413188644525*^9, 
   3.853414335832106*^9, 3.853472645043148*^9, 3.853472748081258*^9, 
   3.8539238277517653`*^9, 3.8539299990530643`*^9, 3.854445777184761*^9, 
   3.854445882769792*^9, 3.85452050217966*^9, 3.8545356731938553`*^9, 
   3.854602105607882*^9, 3.856262494773551*^9, 3.856277516763792*^9, 
   3.856277557589807*^9, 3.8563549699311047`*^9, 3.85635509437477*^9, 
   3.8605576264380493`*^9, 3.8617072630764723`*^9, {3.861710131367914*^9, 
   3.861710138540077*^9}, 3.8617108566195927`*^9, {3.861868580034938*^9, 
   3.861868601791224*^9}, 3.861869258778414*^9, 
   3.861869304209672*^9},ExpressionUUID->"2a014d15-5559-4169-90fa-\
1fcb106fc144"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis in terms of the pions: vertex of the tetrahedron", "Subsection",
 CellChangeTimes->{{3.841901030446748*^9, 3.841901033110815*^9}, {
  3.843734025742425*^9, 
  3.843734048856719*^9}},ExpressionUUID->"9ea22b48-c091-4197-beae-\
b9a153a641ec"],

Cell[CellGroupData[{

Cell["Rotate the VEV on the vertex", "Subsubsection",
 CellChangeTimes->{{3.842002129788666*^9, 3.842002133692244*^9}, {
  3.842003729374599*^9, 3.8420037415170355`*^9}, {3.843559201815095*^9, 
  3.843559218975255*^9}, {3.843712111103752*^9, 3.8437121112018967`*^9}, {
  3.843730910808363*^9, 3.843730915318273*^9}, {3.8449284375432863`*^9, 
  3.844928439193839*^9}},ExpressionUUID->"3102a34f-6b0e-42d9-aa52-\
466fbdf4e604"],

Cell["The rotation matrix defined below Eq. (3.20) is  ", "Text",
 CellChangeTimes->{{3.8431877280957866`*^9, 3.8431877555359697`*^9}, {
  3.843730932644425*^9, 3.8437310390865707`*^9}, {3.86170720777031*^9, 
  3.861707223202479*^9}, {3.861710746646298*^9, 3.8617107467171*^9}, {
  3.861869326001833*^9, 3.861869328410851*^9}, {3.8618693600342083`*^9, 
  3.861869364199451*^9}, {3.8618694194784613`*^9, 
  3.8618694358348207`*^9}},ExpressionUUID->"3d168b67-cb6e-4c56-8706-\
9398ec97b110"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RA4", " ", "=", " ", 
   RowBox[{"-", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         SqrtBox[
          FractionBox["2", "3"]], 
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["6"]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["6"]]}]},
        {"0", 
         FractionBox["1", 
          SqrtBox["2"]], 
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["2"]]}]},
        {
         FractionBox["1", 
          SqrtBox["3"]], 
         FractionBox["1", 
          SqrtBox["3"]], 
         FractionBox["1", 
          SqrtBox["3"]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618693307765837`*^9, 3.8618693342060738`*^9}, 
   3.861869534467203*^9},ExpressionUUID->"44721302-6ddf-4c25-8d68-\
da7c378b168f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"RA4", ".", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["3"]]}], 
       RowBox[{"(", GridBox[{
          {"1"},
          {"1"},
          {"1"}
         }], ")"}]}], ")"}]}], ",", " ", 
    RowBox[{"RA4", ".", 
     RowBox[{"Transpose", "[", "RA4", "]"}]}], ",", " ", 
    RowBox[{"Det", "[", "RA4", "]"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.8437310934969673`*^9, 3.8437310975994797`*^9}, {
   3.8437311344631567`*^9, 3.843731138323209*^9}, {3.853419538712077*^9, 
   3.85341954583668*^9}, {3.8618694405944653`*^9, 3.861869476523597*^9}, {
   3.861869537914702*^9, 3.861869546750856*^9}, 
   3.86186971176337*^9},ExpressionUUID->"f59ea1b3-2ca4-46c3-9f3e-\
029ac44a9d98"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rotated invariants", "Subsubsection",
 CellChangeTimes->{{3.8419064768959293`*^9, 3.8419064787877307`*^9}, {
  3.8419066343015156`*^9, 3.8419066739510603`*^9}, {3.861706921889525*^9, 
  3.861706924533901*^9}, {3.861869719126733*^9, 
  3.86186972120296*^9}},ExpressionUUID->"228d2674-3e92-4033-b430-\
48652348953a"],

Cell["The explicit expressions for the invariants after rotation:", "Text",
 CellChangeTimes->{{3.8618697228637953`*^9, 3.861869734433196*^9}, 
   3.8618699271960707`*^9},ExpressionUUID->"40de6b69-b107-45d5-b90d-\
797a6c33e100"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"IA42f", "[", 
      RowBox[{
       RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]4"}], "]"}], ",", 
     " ", 
     RowBox[{"IA43f", "[", 
      RowBox[{
       RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]4"}], "]"}], ",", 
     " ", 
     RowBox[{"IA44f", "[", 
      RowBox[{
       RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]4"}], "]"}], ",", 
     RowBox[{"IA46f", "[", 
      RowBox[{
       RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]4"}], "]"}]}], "}"}],
    "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.841906676838382*^9, 3.8419066848567624`*^9}, {
   3.8419067218350897`*^9, 3.8419067358869514`*^9}, {3.8436295081756163`*^9, 
   3.843629517898367*^9}, 3.843629548471918*^9, {3.8436370817321177`*^9, 
   3.8436371129063272`*^9}, {3.843735673127616*^9, 3.8437356901031027`*^9}, {
   3.84373576228575*^9, 3.843735763103485*^9}, 3.844246178164647*^9, {
   3.84494695699187*^9, 3.844946959488967*^9}, {3.8534726498623133`*^9, 
   3.853472651791503*^9}, {3.8534729570321407`*^9, 3.8534729601683617`*^9}, {
   3.861869738332429*^9, 3.861869742658815*^9}, {3.861869793746201*^9, 
   3.8618698635254517`*^9}},ExpressionUUID->"b8679c1f-d974-4409-b078-\
01e793f6979f"],

Cell[TextData[{
 "After applying the parametrization in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Pi]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a3e5669b-b2a5-4d40-9028-52f092badc7f"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Pi]", "2"], TraditionalForm]],ExpressionUUID->
  "381c96ea-82d8-4695-8fef-74df7aaaf3cc"],
 ":"
}], "Text",
 CellChangeTimes->{
  3.861869740783304*^9, {3.8618698655699463`*^9, 
   3.8618699258220377`*^9}},ExpressionUUID->"dd5f3176-b8f6-4842-bec3-\
161fdd34af89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IPionsA4AllVertex", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"IA43f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IA44f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"IA46f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841906773859812*^9, 3.8419068059699345`*^9}, 
   3.841906846947753*^9, {3.843629555622401*^9, 3.843629578490161*^9}, {
   3.843637120265132*^9, 3.843637123977908*^9}, {3.843735773373885*^9, 
   3.8437357811617947`*^9}, {3.843735911815831*^9, 3.8437359152121153`*^9}, {
   3.8534143977764187`*^9, 3.853414402085436*^9}, 3.8618698871861677`*^9, {
   3.861869934863555*^9, 
   3.861869970333065*^9}},ExpressionUUID->"f3657482-e998-4398-95ce-\
abfbe5ad9fb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete expansion", "Subsubsection",
 CellChangeTimes->{{3.843738829317882*^9, 
  3.843738832380121*^9}},ExpressionUUID->"5955449d-e133-4927-a99f-\
bcb582c1e0d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"seriesPionsA4Vertex", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IPionsA4AllVertex", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]1", "\[Rule]", " ", 
             RowBox[{"y", " ", "\[Pi]1"}]}], ",", 
            RowBox[{"\[Pi]2", "\[Rule]", " ", 
             RowBox[{"y", " ", "\[Pi]2"}]}]}], "}"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y", ",", " ", "0", ",", " ", "4"}], "}"}]}], "]"}], "]"}], 
      "/.", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", "1"}], "}"}]}], ",", "  ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", 
       RowBox[{"Length", "[", "IPionsA4AllVertex", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"seriesPionsA4Vertex", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.843736502104279*^9, 3.843736625554079*^9}, {
  3.843738848154291*^9, 3.843738860389697*^9}, {3.853417144761161*^9, 
  3.853417144947197*^9}, {3.8545344744266043`*^9, 
  3.854534475534816*^9}},ExpressionUUID->"8f8d9303-f336-4f1e-839e-\
94c64bb90b0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["f", "3"], 
          RowBox[{"3", " ", 
           SqrtBox["3"]}]]}], "-", 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]1", "2"], "+", 
             SuperscriptBox["\[Pi]2", "2"]}], ")"}], "2"]}], 
         RowBox[{"24", " ", 
          SqrtBox["3"], " ", "f"}]], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["3"], " ", "f", " ", 
            SuperscriptBox["\[Pi]1", "2"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "f", " ", 
            SuperscriptBox["\[Pi]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox["6"]}], " ", 
            SuperscriptBox["\[Pi]1", "3"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["6"], " ", "\[Pi]1", " ", 
            SuperscriptBox["\[Pi]2", "2"]}]}], ")"}]}]}]},
      {
       RowBox[{
        FractionBox[
         SuperscriptBox["f", "4"], "3"], "+", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Pi]1", "3"]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox["2"], " ", "\[Pi]1", " ", 
            SuperscriptBox["\[Pi]2", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["29", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]1", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]1", "2"], " ", 
            SuperscriptBox["\[Pi]2", "2"]}], "+", 
           SuperscriptBox["\[Pi]2", "4"]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "9"]}], " ", 
        SqrtBox[
         FractionBox["2", "3"]], " ", "f", " ", "\[Pi]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SqrtBox["2"], " ", "f", " ", "\[Pi]1"}], "+", 
          RowBox[{
           SqrtBox["6"], " ", "f", " ", "\[Pi]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SqrtBox["2"], " ", "f", " ", "\[Pi]1"}], "+", 
          RowBox[{
           SqrtBox["6"], " ", "f", " ", "\[Pi]2"}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.861869998409196*^9, 
  3.8618700322267838`*^9}},ExpressionUUID->"644317f9-f1c9-4b7b-8c15-\
5fe2b5a0207a"]
}, Open  ]],

Cell[BoxData[
 FormBox["", TraditionalForm]], "Input",
 CellChangeTimes->{{3.8534171366198397`*^9, 
  3.853417137630801*^9}},ExpressionUUID->"0c9d4224-165b-423a-8744-\
aea13359a416"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis in terms of the pions: Z2 symmetric point", "Subsection",
 CellChangeTimes->{{3.843737672258194*^9, 
  3.8437376864409847`*^9}},ExpressionUUID->"5a20d1aa-a15d-41b8-9dfb-\
b03ebc1abb30"],

Cell["\<\
The expansion this time is around \[CapitalPhi] = (0, 0, 1), that is already \
aligned with the pion parametrization.\
\>", "Text",
 CellChangeTimes->{{3.843737688326544*^9, 3.843737717669241*^9}, {
  3.861710872063995*^9, 3.861710879261631*^9}, {3.8618700393021393`*^9, 
  3.861870060894927*^9}},ExpressionUUID->"49c38c9b-e5b3-47a5-bacb-\
96976b2ee091"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IPionsA4AllZ2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"IA43f", "[", "\[Phi]A4", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IA44f", "[", "\[Phi]A4", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "  ", 
     RowBox[{
      RowBox[{"IA46f", "[", "\[Phi]A4", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841906773859812*^9, 3.8419068059699345`*^9}, 
   3.841906846947753*^9, {3.843629555622401*^9, 3.843629578490161*^9}, {
   3.843637120265132*^9, 3.843637123977908*^9}, {3.843735773373885*^9, 
   3.8437357811617947`*^9}, {3.843735911815831*^9, 3.8437359152121153`*^9}, {
   3.843737772205633*^9, 3.843737781298448*^9}, {3.8545317718018627`*^9, 
   3.854531773601997*^9}, {3.861870108556925*^9, 
   3.861870123277442*^9}},ExpressionUUID->"df7355a7-c827-484a-ba90-\
0c4280c6726c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"seriesPionsA4Z2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"IPionsA4AllZ2", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Pi]1", "\[Rule]", " ", 
                RowBox[{"y", " ", "\[Pi]1"}]}], ",", 
               RowBox[{"\[Pi]2", "\[Rule]", " ", 
                RowBox[{"y", " ", "\[Pi]2"}]}]}], "}"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"y", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"y", "\[Rule]", "1"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"f", "\[Rule]", "1"}], "}"}]}], ",", "  ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "IPionsA4AllZ2", "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Pi]1", "\[Rule]", 
        SubscriptBox["\[Pi]", "1"]}], ",", " ", 
       RowBox[{"\[Pi]2", "\[Rule]", 
        SubscriptBox["\[Pi]", "2"]}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"seriesPionsA4Z2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.843736502104279*^9, 3.843736625554079*^9}, {
   3.843738260513784*^9, 3.843738312169703*^9}, {3.8437383937537193`*^9, 
   3.8437385223905897`*^9}, {3.8545311611933126`*^9, 3.854531161296113*^9}, {
   3.8545312806977873`*^9, 3.854531282236876*^9}, {3.854531315574697*^9, 
   3.854531316288829*^9}, {3.854531785276679*^9, 3.854531786285441*^9}, 
   3.861707355498208*^9},ExpressionUUID->"e29ec95f-50e0-4458-af3e-\
8c2dd3bb05dc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        SubscriptBox["\[Pi]", "1"], " ", 
        SubscriptBox["\[Pi]", "2"]}]},
      {
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["\[Pi]", "1", "2"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["\[Pi]", "2", "2"]}]}]},
      {
       RowBox[{
        SubsuperscriptBox["\[Pi]", "1", "2"], "-", 
        SubsuperscriptBox["\[Pi]", "2", "2"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8437366262741613`*^9, {3.843738269903282*^9, 3.843738312455538*^9}, {
   3.843738491342083*^9, 3.843738522693108*^9}, 3.843793021661758*^9, 
   3.843817439157064*^9, {3.8441446971686983`*^9, 3.844144717902549*^9}, 
   3.844228397298182*^9, 3.844234072021688*^9, 3.8442455554174337`*^9, 
   3.844245588800025*^9, 3.844246193714158*^9, 3.844254978586331*^9, 
   3.844255108892426*^9, 3.844319808955245*^9, 3.8443221728882627`*^9, 
   3.844836789591523*^9, 3.8448405218623457`*^9, 3.8448442024414473`*^9, 
   3.844926355355537*^9, 3.844926386675667*^9, 3.844928469151167*^9, 
   3.845104129110538*^9, 3.8455260724244547`*^9, 3.846070530885726*^9, 
   3.853242469988964*^9, 3.853242683716516*^9, 3.853403481564352*^9, 
   3.853411196237164*^9, 3.853413226844747*^9, 3.853472667606432*^9, 
   3.853472770972884*^9, 3.853923850636732*^9, 3.853930023513404*^9, 
   3.854445803952376*^9, 3.854445896797956*^9, 3.854520528108425*^9, 
   3.854531162362509*^9, 3.854531241087113*^9, 3.854531282638183*^9, 
   3.854531317113905*^9, {3.854531779728652*^9, 3.854531828971681*^9}, 
   3.854535698876494*^9, 3.854602144232234*^9, 3.856262534599555*^9, 
   3.8562775273023443`*^9, 3.8562775954157753`*^9, 3.856355001124666*^9, 
   3.8605576685573874`*^9, 3.86170728786759*^9, {3.861868592079535*^9, 
   3.861868603628716*^9}, 3.8618692751815453`*^9, 
   3.861870125182878*^9},ExpressionUUID->"cdb35a7f-5d6d-4221-912a-\
02d51bb9db93"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["S", "4"], "in", " ", "the", " ", "3"}], 
  TraditionalForm]],ExpressionUUID->"00e594ee-96e6-4318-9623-d88d2c882d5d"]], \
"Chapter",
 CellChangeTimes->{{3.8443193607495193`*^9, 3.844319372299121*^9}, {
   3.8449258278827553`*^9, 3.844925828707123*^9}, 
   3.844928132816757*^9},ExpressionUUID->"70c30bd4-b9fc-4e03-a163-\
a72c1653d802"],

Cell[CellGroupData[{

Cell[TextData[{
 "Elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "4"], TraditionalForm]],ExpressionUUID->
  "575c0bc5-9b7a-4276-923e-db7009c0c021"],
 " in the 3 "
}], "Section",
 CellChangeTimes->{{3.8418282778448553`*^9, 3.8418282996276827`*^9}, {
  3.84200233316115*^9, 3.8420023369624977`*^9}, {3.8420059490693474`*^9, 
  3.8420059521209364`*^9}, {3.844319439949072*^9, 3.844319446363509*^9}, {
  3.844924981989455*^9, 
  3.8449249864013033`*^9}},ExpressionUUID->"ae34e1ec-ab3d-4080-bf55-\
4836b7c90966"],

Cell["\<\
As found again in arXiv:1003.3552, all the 24 elements of S4 can be generated \
as multiplications of\
\>", "Text",
 CellChangeTimes->{{3.841828419591013*^9, 3.8418284217837763`*^9}, {
  3.841828456847889*^9, 3.8418284719267225`*^9}, {3.84200598735122*^9, 
  3.842006009408517*^9}, {3.844319559987156*^9, 3.8443196177920303`*^9}, {
  3.861870174649521*^9, 
  3.861870177515888*^9}},ExpressionUUID->"f895381a-859d-454f-9cb3-\
da12101b9c26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GS4b", " ", "=", " ", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1"},
      {"1", "0", "0"},
      {"0", "1", "0"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841828527740549*^9, 3.841828559863016*^9}, {
   3.841828643408661*^9, 3.841828644246551*^9}, {3.8418310445359974`*^9, 
   3.841831044608122*^9}, {3.8420059584630013`*^9, 3.842006003753168*^9}, 
   3.844319565426154*^9, {3.8443195977108393`*^9, 
   3.8443196263791647`*^9}},ExpressionUUID->"0c098438-7d2d-4aa1-995a-\
61792ad9e06b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GS4d", "  ", "=", " ", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]},
      {"0", "1", "0"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841828568814588*^9, 3.8418286052553806`*^9}, {
   3.8418286461818247`*^9, 3.841828647920176*^9}, {3.841831047604822*^9, 
   3.8418310807384443`*^9}, 3.8420059652052097`*^9, {3.8420060731263633`*^9, 
   3.842006112683821*^9}, 3.84431956723213*^9, {3.844319627913723*^9, 
   3.844319675425116*^9}},ExpressionUUID->"9d834876-ed79-41fd-b9f0-\
3524e4c239bd"],

Cell[TextData[{
 "It is very easy to generate the 24 elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "4"], TraditionalForm]],ExpressionUUID->
  "3ff1a0da-1ec4-4a1c-b133-b5193b273346"],
 " by brute force i.e. by multiplying sequences of the two generators and \
sorting out the repeated elements. However, we write them explicitly as \
follows, using the notation in arXiv:1003.3552"
}], "Text",
 CellChangeTimes->{{3.8418286120315623`*^9, 3.84182866470457*^9}, {
  3.841830168119012*^9, 3.8418301703368654`*^9}, {3.841833666882654*^9, 
  3.841833672101406*^9}, {3.8420060130817814`*^9, 3.8420060288982954`*^9}, {
  3.8443196806729107`*^9, 3.844319683535647*^9}, {3.861870187829257*^9, 
  3.8618701949021*^9}},ExpressionUUID->"37480beb-8f70-4ddc-823b-39f3a755f9f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S4AllElements", " ", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"1", "0", "0"},
         {"0", "1", "0"},
         {"0", "0", "1"}
        }], ")"}]}], ",", "  ", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], " ", "=", "  ", 
      RowBox[{"(", GridBox[{
         {"1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        }], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        }], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1"}
        }], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"b", "[", "1", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "0", "1"},
         {"1", "0", "0"},
         {"0", "1", "0"}
        }], ")"}]}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "2", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "0", "1"},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        }], ")"}]}], ",", "  ", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "4", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "1", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "1", "0"},
         {"0", "0", "1"},
         {"1", "0", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1"},
         {
          RowBox[{"-", "1"}], "0", "0"}
        }], ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c", "[", "4", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"1", "0", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "1", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"1", "0", "0"},
         {"0", "0", "1"},
         {"0", "1", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "2", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"1", "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "3", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "1"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "4", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "1", "0"},
         {"1", "0", "0"},
         {"0", "0", "1"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"1", "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "4", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "1"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "0", "1"},
         {"0", "1", "0"},
         {"1", "0", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "0", "1"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {
          RowBox[{"-", "1"}], "0", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "3", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0"}
        }], ")"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "4", "]"}], " ", "=", " ", 
      RowBox[{"(", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"1", "0", "0"}
        }], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844319758205922*^9, 3.844319768976009*^9}, {
   3.844319799241383*^9, 3.84432039253034*^9}, 3.8443204868434258`*^9, {
   3.861868914991357*^9, 3.8618689233332443`*^9}, {3.861870192941893*^9, 
   3.8618702241365967`*^9}, {3.861870421290559*^9, 
   3.861870422547607*^9}},ExpressionUUID->"4836cf93-8b5a-4ecd-992e-\
47c1edcdafd1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariant analysis and little group", "Section",
 CellChangeTimes->{{3.842002418736807*^9, 3.8420024228186564`*^9}, {
   3.844320521008152*^9, 3.8443205250708637`*^9}, {3.844401966648314*^9, 
   3.844401966648417*^9}, {3.844925912007332*^9, 3.844925912725388*^9}, {
   3.844928375366604*^9, 3.844928381005641*^9}, 
   3.8449284663647842`*^9},ExpressionUUID->"4e10a1aa-7878-46de-a045-\
d2053837c07c"],

Cell[TextData[{
 "We find the invariants of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "4"], TraditionalForm]],ExpressionUUID->
  "3931fa83-d890-4451-b61c-5f0f4cf2a118"],
 " and their \[OpenCurlyDoubleQuote]natural\[CloseCurlyDoubleQuote] critical \
points, each with their respective little group. The invariants turn out to \
be those of the 3 of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "17082709-8e36-4e33-a3ee-68b796840c67"],
 " minus the 6-order secondary invariant, so we don\[CloseCurlyQuote]t repeat \
most of the analysis"
}], "Text",
 CellChangeTimes->{{3.843732677783551*^9, 3.8437329017334623`*^9}, {
  3.844320527969778*^9, 3.844320547022241*^9}, {3.861710947467898*^9, 
  3.861710960437613*^9}, {3.861870281627275*^9, 3.861870339239376*^9}, {
  3.861870590622981*^9, 
  3.861870600450539*^9}},ExpressionUUID->"144ff8e2-9d84-450d-b7c2-\
cc19a742e0f8"],

Cell[CellGroupData[{

Cell["Molien function", "Subsection",
 CellChangeTimes->{{3.844401944935079*^9, 
  3.8444019466784353`*^9}},ExpressionUUID->"ed86717b-4615-4b8c-bb0f-\
a42d9d197ba5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MS4R3", " ", "=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", "24"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"Det", "[", 
        RowBox[{
         RowBox[{"a", "[", "1", "]"}], "-", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"S4AllElements", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "S4AllElements", "]"}]}], "}"}]}], "]"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844402174087695*^9, 3.844402220095331*^9}, {
  3.844402264380601*^9, 3.84440234220665*^9}, {3.844403006734256*^9, 
  3.844403006905764*^9}, {3.84440360315237*^9, 3.844403628517498*^9}, {
  3.8444037100471907`*^9, 3.844403743742077*^9}, {3.844929032807581*^9, 
  3.844929035080888*^9}},ExpressionUUID->"fc859374-c13d-4029-a220-\
0f9643c5d156"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Lambda]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]", "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8444023328060827`*^9, 3.844402342571262*^9}, 
   3.844403007556971*^9, 3.844403494935068*^9, {3.84440360529314*^9, 
   3.844403628916205*^9}, 3.8444037479487877`*^9, 3.8444290978570232`*^9, 
   3.844836798772388*^9, 3.844840530153428*^9, 3.844844210596025*^9, 
   3.844928367403742*^9, 3.844929038077449*^9, 3.845104136201892*^9, 
   3.845526078864017*^9, 3.853242023501358*^9, 3.8532421406157637`*^9, 
   3.8534035410312967`*^9, 3.8534112902161293`*^9, 3.857449310389944*^9, 
   3.860574706184293*^9, 3.8605749780648947`*^9, {3.861707435404203*^9, 
   3.861707463222474*^9}, {3.86187038808482*^9, 
   3.861870425608696*^9}},ExpressionUUID->"cb568a82-2756-47d9-b2bd-\
a3c8316cf4be"]
}, Open  ]],

Cell["\<\
The informative decomposition of numerator and denominator is the one below:\
\>", "Text",
 CellChangeTimes->{{3.844401956910948*^9, 3.844402050811946*^9}, {
  3.844921686614843*^9, 3.844921688154386*^9}, {3.861710978772209*^9, 
  3.861710996852985*^9}, {3.861870432933178*^9, 
  3.861870441212603*^9}},ExpressionUUID->"6a836e81-482b-42c5-becc-\
d75843942ee8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numMS4R3", "=", " ", 
  RowBox[{
   RowBox[{"Num", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       FractionBox["Num", 
        RowBox[{" ", 
         RowBox[{
          FormBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Lambda]", "2"]}], ")"}],
           TraditionalForm], 
          FormBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Lambda]", "4"]}], ")"}],
           TraditionalForm], 
          FormBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Lambda]", "3"]}], ")"}],
           TraditionalForm]}]}]], " ", "\[Equal]", " ", "MS4R3"}], ",", " ", 
      "Num"}], "]"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844402352266714*^9, 3.844402414974638*^9}, {
  3.8444026326636353`*^9, 3.844402633657321*^9}, {3.844403066330989*^9, 
  3.84440308721867*^9}, {3.844403608167123*^9, 3.8444036437570877`*^9}, {
  3.844431875017378*^9, 3.8444318795426197`*^9}, {3.8449220801810427`*^9, 
  3.8449220847199383`*^9}, {3.84492904169654*^9, 
  3.8449290553292933`*^9}},ExpressionUUID->"7fae6a7e-f7ef-49d7-be3c-\
3922ddf63127"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{{3.844402388516795*^9, 3.844402415494652*^9}, 
   3.8444026339170723`*^9, 3.8444030120444107`*^9, {3.844403067096724*^9, 
   3.844403088016183*^9}, 3.844403497142655*^9, {3.8444036092831907`*^9, 
   3.8444036441761503`*^9}, 3.844403751780613*^9, 3.84442909786789*^9, {
   3.844431875735347*^9, 3.844431880059404*^9}, 3.8448367987832403`*^9, 
   3.844840530161268*^9, 3.8448442106032887`*^9, {3.844922080955701*^9, 
   3.844922085691791*^9}, 3.8449283674238777`*^9, {3.844929048133651*^9, 
   3.8449290558253202`*^9}, 3.845104136218864*^9, 3.845526078871567*^9, 
   3.853242023541234*^9, 3.853242140637908*^9, 3.853403541045555*^9, 
   3.853411290253241*^9, 3.8574493104304857`*^9, 3.860574706224513*^9, 
   3.860574978079153*^9, {3.861707435417783*^9, 3.8617074632317333`*^9}, {
   3.8618703896798353`*^9, 
   3.861870426653232*^9}},ExpressionUUID->"9dbaa348-b613-4643-bdfd-\
fd084a1c32be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbertS4R3", " ", "=", " ", 
  RowBox[{"Series", "[", 
   RowBox[{"MS4R3", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", " ", "0", ",", " ", "10"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.844964935774534*^9, 
  3.8449649387400637`*^9}},ExpressionUUID->"2d17a380-e248-4f07-ac55-\
6b92201a9c4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "2"], "+", 
   SuperscriptBox["\[Lambda]", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "4"]}], "+", 
   SuperscriptBox["\[Lambda]", "5"], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "6"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "7"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Lambda]", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "9"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "11"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 0, {1, 0, 1, 1, 2, 1, 3, 2, 4, 3, 5}, 0, 
   11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844964939264851*^9, 3.845104136253181*^9, 3.8455260789046297`*^9, 
   3.8532420236251373`*^9, 3.853242140700238*^9, 3.8534035410806427`*^9, 
   3.8534112903811283`*^9, 3.857449310504216*^9, 3.860574706327921*^9, 
   3.8605749781179943`*^9, {3.861707435461419*^9, 3.8617074632774076`*^9}, 
   3.861870429259362*^9},ExpressionUUID->"f2cae861-2d1a-4644-8af4-\
abe07fcffa47"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariants", "Subsection",
 CellChangeTimes->{{3.8420042063708887`*^9, 3.8420042095276957`*^9}, 
   3.8617074975209427`*^9},ExpressionUUID->"2da89a5f-45c6-4521-b4ee-\
620a2aefdcf3"],

Cell["Again we take them from the literature:", "Text",
 CellChangeTimes->{{3.86170751534186*^9, 3.861707519763268*^9}, 
   3.861870456075132*^9},ExpressionUUID->"e929887f-7763-4791-af0c-\
40f9464b4de8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IS4R3O2f", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "2"], " ", "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "2"], " ", "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IS4R3O3f", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IS4R3O4f", "[", "x_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "4"], " ", "+", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "4"], "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "4"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.842003381779788*^9, 3.8420034645488153`*^9}, {
  3.842004288428738*^9, 3.842004295792671*^9}, {3.844246013831746*^9, 
  3.8442460361108103`*^9}, {3.8443205573414993`*^9, 3.844320558175641*^9}, {
  3.8444276441347303`*^9, 3.844427644244546*^9}, {3.844929082286912*^9, 
  3.844929087509042*^9}, {3.8618704581254883`*^9, 3.861870462057116*^9}, {
  3.861870494136346*^9, 
  3.8618705058598423`*^9}},ExpressionUUID->"084e64af-8153-4111-8e25-\
88fa69b5b896"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis ", "Subsection",
 CellChangeTimes->{{3.841899344736221*^9, 3.8418993496331825`*^9}, {
  3.8419820991505594`*^9, 3.841982109806839*^9}, {3.8419821443936653`*^9, 
  3.8419821576144333`*^9}, {3.861870654695112*^9, 
  3.861870658066288*^9}},ExpressionUUID->"2e712529-903d-4b21-8938-\
d85b1e84b983"],

Cell[TextData[{
 "The primary invariants are identical to those of the 3 of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "75725a77-1abc-4859-afd5-c3feaa23c2a8"],
 ". Therefore, "
}], "Text",
 CellChangeTimes->{{3.861870700175365*^9, 
  3.8618707175826263`*^9}},ExpressionUUID->"5215853e-3d0d-44d3-9877-\
97d4a4412caf"],

Cell[BoxData[
 RowBox[{"criticalPointsS4R3", " ", "=", " ", "criticalPointsA4"}]], "Input",
 CellChangeTimes->{{3.8618706874879847`*^9, 
  3.861870695894587*^9}},ExpressionUUID->"cea17796-47fa-4429-af1a-\
fa93250511f6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Little group of critical points", "Subsection",
 CellChangeTimes->{{3.842002232840951*^9, 3.8420022344872975`*^9}, {
  3.8420063108775544`*^9, 
  3.842006313381585*^9}},ExpressionUUID->"3fc41937-77f2-4a12-9bbd-\
143141228016"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cef4ceb1-3034-478b-b30d-61eeca5565c3"],
 " is of order 24 while ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "e4797028-58c4-4d47-abf9-e97f863f98e8"],
 " is of order 12. Consequently the little groups are doubled:"
}], "Text",
 CellChangeTimes->{{3.8618707261719847`*^9, 
  3.861870759960497*^9}},ExpressionUUID->"6db7d4fd-7ef7-4264-957a-\
5f9f8999ac65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"criticalPointsS4R3", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Tally", "[", 
        RowBox[{
         RowBox[{"MatrixForm", "/@", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"criticalPointsS4R3", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"Dot", "[", 
              RowBox[{"#", ",", 
               RowBox[{"criticalPointsS4R3", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], "/@", 
           "\[IndentingNewLine]", "S4AllElements"}]}], "//", "FullSimplify"}],
         "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "==", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "&"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "criticalPointsS4R3", "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841811994394208*^9, 3.841812050117629*^9}, {
   3.841812146792869*^9, 3.841812148343341*^9}, {3.841812179786943*^9, 
   3.841812184753886*^9}, {3.841812214857299*^9, 3.841812229828348*^9}, {
   3.841812406733306*^9, 3.841812407162578*^9}, {3.8418124459557447`*^9, 
   3.8418124874353647`*^9}, {3.841812559297431*^9, 3.841812576904049*^9}, 
   3.8418324972226157`*^9, {3.8419818691074295`*^9, 3.8419818778637104`*^9}, {
   3.8420058156535735`*^9, 3.84200591202538*^9}, {3.842006333933638*^9, 
   3.842006349312147*^9}, {3.843732607851548*^9, 3.8437326084327173`*^9}, {
   3.844245719508169*^9, 3.8442457205750237`*^9}, {3.84432268984638*^9, 
   3.844322712422673*^9}, {3.844325563696086*^9, 3.844325564182094*^9}, {
   3.853242152720708*^9, 3.853242158289904*^9}, 
   3.861870566333704*^9},ExpressionUUID->"a037d903-786e-4e3e-9983-\
8d9561a20ddf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", "1"}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", "1"}]},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.841832502006996*^9, {3.841894110625352*^9, 3.8418941306368933`*^9}, 
   3.84189923716556*^9, {3.841899285101034*^9, 3.841899305245934*^9}, 
   3.841907402352458*^9, 3.8419077216892877`*^9, 3.8419206669636097`*^9, 
   3.8419207166164513`*^9, 3.8419238991724052`*^9, 3.8419242653607306`*^9, 
   3.841924573334756*^9, 3.8419775226988583`*^9, 3.841977589007518*^9, 
   3.8419814459701366`*^9, {3.8419818722067285`*^9, 3.8419818784660625`*^9}, 
   3.84198218147692*^9, 3.842003715122615*^9, 3.8420058571416254`*^9, {
   3.8420063426491776`*^9, 3.8420063499671555`*^9}, 3.842006663879119*^9, 
   3.8420130973864093`*^9, 3.8420693685631137`*^9, 3.8420724785218334`*^9, 
   3.8424122957379537`*^9, 3.842412384416067*^9, 3.842499079249638*^9, 
   3.842499184332153*^9, 3.8425869292103386`*^9, 3.842586963953932*^9, 
   3.8429498251400757`*^9, 3.8431876108054557`*^9, 3.843550613909651*^9, 
   3.843730904225926*^9, 3.843732608736723*^9, 3.8437930127758093`*^9, 
   3.843817432453848*^9, {3.844144687963398*^9, 3.844144711650486*^9}, 
   3.844227650470928*^9, 3.84422812621233*^9, 3.8442340622572412`*^9, 
   3.84424554459641*^9, 3.844245577191532*^9, 3.844245721123807*^9, 
   3.8442461859337883`*^9, 3.8442547752717867`*^9, 3.844254967293992*^9, 
   3.8443197982058887`*^9, 3.844322181644059*^9, 3.844322713410645*^9, 
   3.8443255673951263`*^9, 3.844429104106916*^9, 3.844836805119631*^9, 
   3.844840535864546*^9, 3.844844216353443*^9, 3.844928373766865*^9, 
   3.844929597735546*^9, 3.8451041365700283`*^9, 3.845526079268309*^9, 
   3.853242024668522*^9, {3.8532421414349833`*^9, 3.853242158811265*^9}, 
   3.8534035415399513`*^9, 3.853411292233054*^9, 3.8574493114433727`*^9, 
   3.860574707045089*^9, 3.860574978643998*^9, {3.861707435935647*^9, 
   3.861707463765169*^9}},ExpressionUUID->"4267159c-bb40-43fa-838e-\
d150a73c6364"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "4"], TraditionalForm]],ExpressionUUID->
  "b8b327d7-dc0b-4b5d-b4ba-84b2ed815d83"],
 " in the 3\[CloseCurlyQuote]"
}], "Chapter",
 CellChangeTimes->{{3.844925014426156*^9, 
  3.844925027599433*^9}},ExpressionUUID->"55b1e16b-ca12-4e3a-8c7d-\
92b81787694a"],

Cell[TextData[{
 "There is another 3 rep of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "4"], TraditionalForm]],ExpressionUUID->
  "7c18057a-dfad-408b-bde6-a259d2415442"],
 ", 3\[CloseCurlyQuote], which is defined in  arXiv:1003.3552\n"
}], "Text",
 CellChangeTimes->{{3.844925031234439*^9, 3.844925080252778*^9}, 
   3.84492594352001*^9, {3.844929886878289*^9, 3.8449298962587633`*^9}, {
   3.8617076512719097`*^9, 3.861707652343793*^9}, {3.861870612022229*^9, 
   3.8618706221104183`*^9}},ExpressionUUID->"27e77459-e903-45b1-828d-\
5797a789534d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "4"], TraditionalForm]],ExpressionUUID->
  "1994d657-7186-418e-a4a9-e410a205c01c"],
 " in the 3\[CloseCurlyQuote]"
}], "Section",
 CellChangeTimes->{{3.844925081772401*^9, 3.8449251023942423`*^9}, {
  3.844925939106429*^9, 
  3.844925939301442*^9}},ExpressionUUID->"c9532e09-daaa-49f6-864e-\
097999b11223"],

Cell["\<\
According to arXiv:1003.3552, this alternative representation is given by:\
\>", "Text",
 CellChangeTimes->{{3.8449259456631193`*^9, 3.844925953897511*^9}, {
  3.861707659857738*^9, 3.861707662088356*^9}, {3.8617111403704348`*^9, 
  3.861711140982519*^9}, {3.861870783312355*^9, 
  3.861870795908112*^9}},ExpressionUUID->"25b96f3e-c510-4fdb-8d27-\
273cea239b6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S43pAllElements", " ", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a", "[", "1", "]"}], ",", " ", 
     RowBox[{"a", "[", "2", "]"}], ",", " ", 
     RowBox[{"a", "[", "3", "]"}], ",", " ", 
     RowBox[{"a", "[", "4", "]"}], ",", " ", 
     RowBox[{"b", "[", "1", "]"}], ",", " ", 
     RowBox[{"b", "[", "2", "]"}], ",", " ", 
     RowBox[{"b", "[", "3", "]"}], ",", " ", 
     RowBox[{"b", "[", "4", "]"}], ",", " ", 
     RowBox[{"c", "[", "1", "]"}], ",", " ", 
     RowBox[{"c", "[", "2", "]"}], ",", " ", 
     RowBox[{"c", "[", "3", "]"}], ",", " ", 
     RowBox[{"c", "[", "4", "]"}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"d", "[", "1", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"d", "[", "2", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"d", "[", "3", "]"}]}], ",", 
     RowBox[{"-", " ", 
      RowBox[{"d", "[", "4", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"e", "[", "1", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"e", "[", "4", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"f", "[", "1", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"f", "[", "2", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"f", "[", "3", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"f", "[", "4", "]"}]}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844925103777473*^9, 3.8449251920891953`*^9}, {
  3.844925258599456*^9, 3.844925429369837*^9}, {3.8618707975185747`*^9, 
  3.861870825422347*^9}},ExpressionUUID->"72a8889d-3f00-44a4-b462-\
16248e60a5d2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Singular points and little groups", "Section",
 CellChangeTimes->{{3.84492598691129*^9, 3.844925992969396*^9}, {
  3.861871271659737*^9, 
  3.8618712773127832`*^9}},ExpressionUUID->"e1ace351-f7fa-483e-a812-\
a631999340d9"],

Cell[CellGroupData[{

Cell["Molien function", "Subsection",
 CellChangeTimes->{{3.8449254362627487`*^9, 
  3.8449254412834663`*^9}},ExpressionUUID->"9d8a1d7b-2e51-4d38-9d6e-\
fdb2372ffc0f"],

Cell["This Molien function is:", "Text",
 CellChangeTimes->{{3.844925443085005*^9, 3.8449254551476393`*^9}, 
   3.861707674589732*^9, {3.8618708441606503`*^9, 
   3.861870846076583*^9}},ExpressionUUID->"031e77da-3a6a-4ff7-937a-\
8c9579b8b1c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MS4R3p", " ", "=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"Length", "[", "S43pAllElements", "]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"Det", "[", 
        RowBox[{
         RowBox[{"a", "[", "1", "]"}], "-", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"S43pAllElements", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "S43pAllElements", "]"}]}], "}"}]}], "]"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844925456518792*^9, 3.844925545930215*^9}, {
  3.8449299264485703`*^9, 
  3.8449299345062428`*^9}},ExpressionUUID->"8d48e403-3aef-45e3-a454-\
db1a28fb8706"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["\[Lambda]", "3"], "-", 
   SuperscriptBox["\[Lambda]", "6"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Lambda]", "+", 
     SuperscriptBox["\[Lambda]", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.844925540427271*^9, 3.844925546317216*^9}, 
   3.844929935229191*^9, 3.845104140388604*^9, 3.8455260826031523`*^9, {
   3.8532419003545027`*^9, 3.853241912708146*^9}, 3.853241945183004*^9, 
   3.8532420332748823`*^9, 3.8532427408703403`*^9, 3.85340359874461*^9, {
   3.853406012053555*^9, 3.85340604199804*^9}, 3.8534062023614883`*^9, 
   3.85340644006531*^9, 3.853406597377699*^9, 3.853406688543722*^9, 
   3.8534067273428297`*^9, 3.853930059290535*^9, 3.857449211121966*^9, 
   3.857449321793666*^9, 3.860574714657796*^9, 3.860574985620183*^9, 
   3.86170767930717*^9, 3.861711241146619*^9, 
   3.8618708529671717`*^9},ExpressionUUID->"eb18861c-c1e4-49c6-afa1-\
f99166c425cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbertS4R3p", " ", "=", " ", 
  RowBox[{"Series", "[", 
   RowBox[{"MS4R3p", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", " ", "0", ",", " ", "10"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.844964964962901*^9, 
  3.844964978330011*^9}},ExpressionUUID->"9b800ed2-1883-4765-8fa1-\
fbd0e7e53c39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "2"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "6"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Lambda]", "8"]}], "+", 
   SuperscriptBox["\[Lambda]", "9"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "11"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 0, {1, 0, 1, 0, 2, 0, 3, 0, 4, 1, 5}, 0, 
   11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8449649788780193`*^9, 3.845104140417614*^9, 
  3.84552608264373*^9, 3.853241900787352*^9, 3.8532420334015827`*^9, 
  3.853242740946394*^9, 3.853403598798358*^9, 3.8534060121310377`*^9, 
  3.853406135248496*^9, 3.853406280277906*^9, 3.853406519951169*^9, 
  3.853406688615608*^9, 3.853406727428947*^9, 3.8539300821217937`*^9, 
  3.857449321874337*^9, 3.860574714718172*^9, 3.8605749856800213`*^9, 
  3.86170767935297*^9, 3.861711241193479*^9, 
  3.8618708552093477`*^9},ExpressionUUID->"606787a2-c96f-4f1a-a26f-\
d6b6f147902e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariants", "Subsection",
 CellChangeTimes->{{3.844926000238647*^9, 3.844926002922709*^9}, 
   3.86187087683558*^9},ExpressionUUID->"0b306093-910c-44a0-9a45-\
d907fe6dc1c5"],

Cell["The invariants can be obtained from the literature:", "Text",
 CellChangeTimes->{{3.844926003578529*^9, 3.8449260141375647`*^9}, {
  3.861870868531762*^9, 
  3.861870872241866*^9}},ExpressionUUID->"2d96a023-c532-46c9-ab37-\
e4ada4c9d8de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IS4R3pO2f", "[", "x_", "]"}], " ", ":=", " ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "2"], "+", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "2"], " ", "+", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IS4R3pO4f", "[", "x_", "]"}], " ", ":=", " ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "4"], "+", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "4"], " ", "+", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "4"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IS4R3pO6f", "[", "x_", "]"}], " ", ":=", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ")"}], 
   "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IS4R3pO9f", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"[", "1", "]"}], "]"}], 
   RowBox[{"x", "[", 
    RowBox[{"[", "2", "]"}], "]"}], 
   RowBox[{"x", "[", 
    RowBox[{"[", "3", "]"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.844926019553752*^9, 3.844926041065853*^9}, {
  3.844926107938723*^9, 3.844926114184082*^9}, {3.844926198346918*^9, 
  3.8449262022062597`*^9}, {3.844929968708137*^9, 3.8449299726288357`*^9}, {
  3.853406730112486*^9, 3.853406732534135*^9}, {3.861870882418207*^9, 
  3.861870901798422*^9}},ExpressionUUID->"8c0c7eb5-a199-4cc1-bb8b-\
c5aae8c36284"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis ", "Subsection",
 CellChangeTimes->{{3.841899344736221*^9, 3.8418993496331825`*^9}, {
  3.8419820991505594`*^9, 3.841982109806839*^9}, {3.8419821443936653`*^9, 
  3.8419821576144333`*^9}},ExpressionUUID->"70e0a666-0767-4732-b551-\
1de1d25a4637"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]4", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", "\[Phi]3"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.841894457415043*^9, 3.8418944841222305`*^9}, {
   3.841894551344159*^9, 3.8418946678191442`*^9}, {3.8418993921582203`*^9, 
   3.841899393981744*^9}, {3.84200426023415*^9, 3.8420042626431894`*^9}, 
   3.842006630287528*^9, {3.8443208435267687`*^9, 3.844320845142964*^9}, 
   3.8618709204871397`*^9},ExpressionUUID->"55bca62f-0c28-4839-be92-\
2e6298e66c04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IPhiS4R3pAll", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IS4R3pO4f", "[", "\[Phi]4", "]"}], ",", " ", 
     RowBox[{"IS4R3pO6f", "[", "\[Phi]4", "]"}], ",", " ", 
     RowBox[{"IS4R3pO9f", "[", "\[Phi]4", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841900814534792*^9, 3.841900840529235*^9}, {
  3.842004351213669*^9, 3.8420043811922736`*^9}, {3.8420052406794014`*^9, 
  3.84200524325673*^9}, {3.8420053423711915`*^9, 3.842005362052585*^9}, {
  3.842005491111601*^9, 3.8420054925486593`*^9}, {3.844320879696966*^9, 
  3.844320885454773*^9}, {3.8444052985198812`*^9, 3.8444053236040993`*^9}, {
  3.844930072285347*^9, 3.8449301113730707`*^9}, {3.8618709161076927`*^9, 
  3.861870945407906*^9}},ExpressionUUID->"d331df91-3d16-4f64-80b0-\
eac00e6f21c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JacIPhiS4R3pAllForDet", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[{RowBox[{"(", 
          RowBox[{"IPhiS4R3pAll", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ")"}],RowBox[{"{", 
          RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", "\[Phi]3"}], 
          "}"}]},
       "Grad"], "//", "FullSimplify"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "IPhiS4R3pAll", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JacIPhiS4R3pAllForDet", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.844405374926914*^9, 3.844405414778131*^9}, {
   3.844930120945537*^9, 3.8449301360048447`*^9}, 
   3.861870951866681*^9},ExpressionUUID->"651cf6f0-1bae-425a-b826-\
c8c29d2f11a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JacIPhiS4R3pAll", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[{RowBox[{"(", 
          RowBox[{
            RowBox[{"IPhiS4R3pAll", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"{", 
              RowBox[{"\[Phi]3", "\[Rule]", 
                SqrtBox[
                 RowBox[{"1", "-", 
                   SuperscriptBox["\[Phi]1", "2"], "-", 
                   SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}]}], ")"}],
        RowBox[{"{", 
          RowBox[{"\[Phi]1", ",", " ", "\[Phi]2"}], "}"}]},
       "Grad"], "//", "FullSimplify"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "IPhiS4R3pAll", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JacIPhiS4R3pAll", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8418964705476093`*^9, 3.841896511653764*^9}, {
   3.8419003812167683`*^9, 3.841900469355916*^9}, {3.841900661797675*^9, 
   3.841900688960396*^9}, {3.841900851303793*^9, 3.8419008796489553`*^9}, {
   3.8420043723576293`*^9, 3.842004405651276*^9}, {3.8420044478286915`*^9, 
   3.8420044762765126`*^9}, {3.8420045491463237`*^9, 
   3.8420045511602583`*^9}, {3.842004862179779*^9, 3.8420048804382744`*^9}, {
   3.8420050362689857`*^9, 3.842005040828475*^9}, {3.8420052470956025`*^9, 
   3.8420052569124784`*^9}, {3.8420052949360027`*^9, 3.842005310486292*^9}, {
   3.8420053920706863`*^9, 3.842005394690503*^9}, {3.8420054329329386`*^9, 
   3.842005469434122*^9}, {3.844320897341814*^9, 3.84432090689188*^9}, {
   3.844930176428144*^9, 3.8449301890311947`*^9}, 
   3.861871011047373*^9},ExpressionUUID->"43cfdc07-6ba1-4d05-9f49-\
ef63ae33dac9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extremaNaturalPhiS4R3pSolve", " ", "=", " ", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"JacIPhiS4R3pAll", " ", "\[Equal]", " ", "0"}], " ", "&&", " ", 
     RowBox[{
      RowBox[{"JacIPhiS4R3pAll", "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", "\[Equal]", "0"}]}], " ", "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.84189491514849*^9, 3.8418949983860908`*^9}, {
   3.8418963766503477`*^9, 3.8418965269582043`*^9}, {3.8419007156423483`*^9, 
   3.8419007486894712`*^9}, {3.8420044210083*^9, 3.842004439954439*^9}, {
   3.842005388297387*^9, 3.842005402473008*^9}, {3.842005504216323*^9, 
   3.8420055043667793`*^9}, {3.8420056099448442`*^9, 3.84200561021467*^9}, {
   3.8443209240860357`*^9, 3.844320928512114*^9}, {3.8449301952712603`*^9, 
   3.844930217345285*^9}, 
   3.8618710149751797`*^9},ExpressionUUID->"38adbe8d-2af0-48fb-b928-\
742b4fb184c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"criticalPointsS4R3p", " ", "=", " ", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", " ", "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "  ", "\[Phi]2"}], 
         "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", "\[Phi]1", ",", " ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "\[Phi]1", ",", "  ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", " ", "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "  ", "\[Phi]2"}], 
         "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", "\[Phi]1", ",", " ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "\[Phi]1", ",", "  ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", " ", "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "  ", "\[Phi]2"}], 
         "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", "\[Phi]1", ",", " ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "\[Phi]1", ",", "  ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", " ", "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "  ", "\[Phi]2"}], 
         "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", "\[Phi]1", ",", " ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "\[Phi]1", ",", "  ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", "\[Phi]2", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}]}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", " ", "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", " ", 
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "  ", "\[Phi]2"}], 
         "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Phi]1", "2"], "-", 
            SuperscriptBox["\[Phi]2", "2"]}]], ",", "\[Phi]1", ",", " ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Phi]1", "2"], "-", 
             SuperscriptBox["\[Phi]2", "2"]}]]}], ",", "\[Phi]1", ",", "  ", 
          "\[Phi]2"}], "}"}], "/.", 
        RowBox[{"extremaNaturalPhiS4R3pSolve", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"criticalPointsS4R3p", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.842613091335964*^9, 3.8426132437239265`*^9}, {
  3.842613275371875*^9, 3.842613368340341*^9}, {3.8431953139616623`*^9, 
  3.843195317064212*^9}, {3.844321098547851*^9, 3.844321135955021*^9}, {
  3.844322260893434*^9, 3.844322460691259*^9}, {3.844322499079*^9, 
  3.844322518797031*^9}, {3.844322556728414*^9, 3.844322562189128*^9}, {
  3.84440713664382*^9, 3.84440719198413*^9}, {3.844407459686257*^9, 
  3.844407500996211*^9}, {3.8449302347805357`*^9, 3.844930319644919*^9}, {
  3.8449305699867277`*^9, 3.844930610662361*^9}, {3.844930656950575*^9, 
  3.8449306627775707`*^9}, {3.861871053197761*^9, 
  3.861871074915126*^9}},ExpressionUUID->"6b7384db-6b05-4e85-807f-\
0f36cb273c72"]
}, Closed]],

Cell[CellGroupData[{

Cell["Little group of critical points", "Subsection",
 CellChangeTimes->{{3.842002232840951*^9, 3.8420022344872975`*^9}, {
  3.8420063108775544`*^9, 
  3.842006313381585*^9}},ExpressionUUID->"538df73b-fbcc-4093-bdd8-\
87fc06309466"],

Cell["\<\
The little group of each natural singular point is calculated by counting the \
number of elements of the group that leave it invariant\
\>", "Text",
 CellChangeTimes->{{3.8419818515032625`*^9, 3.841981974011308*^9}, {
  3.8420057565044823`*^9, 3.8420057807980075`*^9}, {3.844325496455003*^9, 
  3.844325501000842*^9}, {3.8618711171337137`*^9, 
  3.861871134840906*^9}},ExpressionUUID->"08fa58aa-5ab8-4f68-9080-\
31fb14c42314"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"criticalPointsS4R3p", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Tally", "[", 
        RowBox[{
         RowBox[{"MatrixForm", "/@", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"criticalPointsS4R3p", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"Dot", "[", 
              RowBox[{"#", ",", 
               RowBox[{"criticalPointsS4R3p", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], "/@", 
           "\[IndentingNewLine]", "S43pAllElements"}]}], "//", 
         "FullSimplify"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "==", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "&"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "criticalPointsS4R3p", "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841811994394208*^9, 3.841812050117629*^9}, {
   3.841812146792869*^9, 3.841812148343341*^9}, {3.841812179786943*^9, 
   3.841812184753886*^9}, {3.841812214857299*^9, 3.841812229828348*^9}, {
   3.841812406733306*^9, 3.841812407162578*^9}, {3.8418124459557447`*^9, 
   3.8418124874353647`*^9}, {3.841812559297431*^9, 3.841812576904049*^9}, 
   3.8418324972226157`*^9, {3.8419818691074295`*^9, 3.8419818778637104`*^9}, {
   3.8420058156535735`*^9, 3.84200591202538*^9}, {3.842006333933638*^9, 
   3.842006349312147*^9}, {3.843732607851548*^9, 3.8437326084327173`*^9}, {
   3.844245719508169*^9, 3.8442457205750237`*^9}, {3.84432268984638*^9, 
   3.844322712422673*^9}, {3.844325563696086*^9, 3.844325564182094*^9}, {
   3.844930710956765*^9, 3.844930725006176*^9}, {3.853242056733289*^9, 
   3.85324210580972*^9}, 
   3.861871143314549*^9},ExpressionUUID->"cc81a76c-fe96-42f1-bffe-\
c207cad08e29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", "1"}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", "1"}]},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "4"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["2"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {
           FractionBox["1", 
            SqrtBox["2"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {
           FractionBox["1", 
            SqrtBox["2"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["2"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.841832502006996*^9, {3.841894110625352*^9, 3.8418941306368933`*^9}, 
   3.84189923716556*^9, {3.841899285101034*^9, 3.841899305245934*^9}, 
   3.841907402352458*^9, 3.8419077216892877`*^9, 3.8419206669636097`*^9, 
   3.8419207166164513`*^9, 3.8419238991724052`*^9, 3.8419242653607306`*^9, 
   3.841924573334756*^9, 3.8419775226988583`*^9, 3.841977589007518*^9, 
   3.8419814459701366`*^9, {3.8419818722067285`*^9, 3.8419818784660625`*^9}, 
   3.84198218147692*^9, 3.842003715122615*^9, 3.8420058571416254`*^9, {
   3.8420063426491776`*^9, 3.8420063499671555`*^9}, 3.842006663879119*^9, 
   3.8420130973864093`*^9, 3.8420693685631137`*^9, 3.8420724785218334`*^9, 
   3.8424122957379537`*^9, 3.842412384416067*^9, 3.842499079249638*^9, 
   3.842499184332153*^9, 3.8425869292103386`*^9, 3.842586963953932*^9, 
   3.8429498251400757`*^9, 3.8431876108054557`*^9, 3.843550613909651*^9, 
   3.843730904225926*^9, 3.843732608736723*^9, 3.8437930127758093`*^9, 
   3.843817432453848*^9, {3.844144687963398*^9, 3.844144711650486*^9}, 
   3.844227650470928*^9, 3.84422812621233*^9, 3.8442340622572412`*^9, 
   3.84424554459641*^9, 3.844245577191532*^9, 3.844245721123807*^9, 
   3.8442461859337883`*^9, 3.8442547752717867`*^9, 3.844254967293992*^9, 
   3.8443197982058887`*^9, 3.844322181644059*^9, 3.844322713410645*^9, 
   3.8443255673951263`*^9, 3.844429104106916*^9, 3.844836805119631*^9, 
   3.844840535864546*^9, 3.844844216353443*^9, {3.844930721466466*^9, 
   3.844930727134362*^9}, 3.845104140836512*^9, 3.845526083117304*^9, 
   3.853241903620956*^9, {3.853242034307501*^9, 3.853242057777398*^9}, 
   3.853242106610587*^9, 3.853242741707205*^9, 3.853403599338408*^9, 
   3.853406012893385*^9, 3.853406141089744*^9, 3.853406281919014*^9, 
   3.853406521608184*^9, 3.853406558821577*^9, 3.853406689470004*^9, 
   3.853406728171714*^9, 3.853406759247189*^9, 3.853930147090468*^9, 
   3.857449322738491*^9, 3.8605747153758097`*^9, 3.8605749863331947`*^9, 
   3.861707679908194*^9, 
   3.861711241689231*^9},ExpressionUUID->"281a435b-113a-4491-8e5d-\
e55a7b9e7f70"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pion parametrization. Analysis", "Section",
 CellChangeTimes->{{3.843731439672896*^9, 3.843731462195097*^9}, {
  3.861871169830271*^9, 
  3.861871171321344*^9}},ExpressionUUID->"9941aa91-1703-4fe5-ab2a-\
17ce87d94535"],

Cell[CellGroupData[{

Cell["Definition of the pions", "Subsection",
 CellChangeTimes->{{3.843731466041642*^9, 
  3.843731476954318*^9}},ExpressionUUID->"19413b4b-58df-419b-99c3-\
63c3ab8950a0"],

Cell["We define the pions exactly as hook does:", "Text",
 CellChangeTimes->{{3.843731479228609*^9, 3.843731485365206*^9}, {
  3.843733207586605*^9, 
  3.8437332117209263`*^9}},ExpressionUUID->"e48bc30d-4dd8-4b8e-8181-\
0669813c4b6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]A4", " ", "=", " ", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        FractionBox["1", "f"], 
        RowBox[{"(", GridBox[{
           {"0", "0", "\[Pi]1"},
           {"0", "0", "\[Pi]2"},
           {
            RowBox[{"-", "\[Pi]1"}], 
            RowBox[{"-", "\[Pi]2"}], "0"}
          }], ")"}]}], "]"}], ".", 
      RowBox[{"(", GridBox[{
         {"0"},
         {"0"},
         {"f"}
        }], ")"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Pi]1", "2"]}], "-", 
         SuperscriptBox["\[Pi]2", "2"]}]], "\[Rule]", 
       RowBox[{"I", "*", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]1", "2"]}], "-", 
          SuperscriptBox["\[Pi]2", "2"]}]]], " ", "\[Rule]", 
       FractionBox["1", 
        RowBox[{"I", "*", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Pi]1", "2"], "+", 
           SuperscriptBox["\[Pi]2", "2"]}]]}]]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", "\[Phi]A4"}], "Input",
 CellChangeTimes->{{3.843733213503585*^9, 3.843733231834546*^9}, {
   3.843733281263533*^9, 3.843733552515419*^9}, 3.853403595666058*^9, {
   3.861871216243597*^9, 
   3.861871221551628*^9}},ExpressionUUID->"6623fd21-5536-45fe-a505-\
2357816afcb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]1", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]2", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Pi]1", "2"], "+", 
         SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.843733540164371*^9, 3.84373355303673*^9}, 
   3.8437355479897547`*^9, 3.843793016122851*^9, 3.843817435620097*^9, {
   3.8441446917473717`*^9, 3.844144714614439*^9}, 3.844228256882502*^9, 
   3.844228389017331*^9, 3.8442340648767643`*^9, 3.84424554752999*^9, 
   3.844245582015348*^9, 3.8442461889990797`*^9, 3.844254783064529*^9, 
   3.84425497260637*^9, 3.8443198033494263`*^9, 3.8443221669374866`*^9, 
   3.844836808319413*^9, 3.844840538344846*^9, 3.844844218924284*^9, 
   3.845104141078248*^9, 3.845526083360567*^9, 3.853242034787663*^9, 
   3.8532427422137327`*^9, 3.8532427797943172`*^9, 3.853403599556275*^9, 
   3.853406013446557*^9, 3.853406141859324*^9, 3.853406282364485*^9, 
   3.8534065219763937`*^9, 3.853406690191744*^9, 3.8539301503113337`*^9, 
   3.857449323448028*^9, 3.860574720448539*^9, 3.860574991942471*^9, 
   3.861707685118998*^9, 3.8617112419729843`*^9, 
   3.861871222021343*^9},ExpressionUUID->"808c300e-3b9a-41df-8a32-\
51f663f8d7ce"]
}, Open  ]],

Cell[BoxData[""], "Input",ExpressionUUID->"f2ad6aa6-acb0-4c45-b510-f78901e2f9ad"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis: vertex of the tetrahedron", "Subsection",
 CellChangeTimes->{{3.841901030446748*^9, 3.841901033110815*^9}, {
  3.843734025742425*^9, 3.843734048856719*^9}, {3.844930807825053*^9, 
  3.844930807971078*^9}},ExpressionUUID->"853d1a2b-0973-43d9-9f09-\
aa92d4063a75"],

Cell[CellGroupData[{

Cell["Rotate the VEV on the vertex", "Subsubsection",
 CellChangeTimes->{{3.844928468726964*^9, 
  3.84492847956439*^9}},ExpressionUUID->"496a7b07-a26a-4297-b493-\
86112bf5b218"],

Cell["The transformation matrix is the same as for A4:", "Text",
 CellChangeTimes->{{3.844928481829855*^9, 
  3.844928489164156*^9}},ExpressionUUID->"7874cecb-0626-4a30-996a-\
698ea724e078"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RA4", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.844928490651867*^9, 
  3.8449284945381203`*^9}},ExpressionUUID->"9ddab26a-f0da-4259-884d-\
579ed36c7d91"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["2", "3"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["6"]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["6"]]}]},
     {"0", 
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]},
     {
      FractionBox["1", 
       SqrtBox["3"]], 
      FractionBox["1", 
       SqrtBox["3"]], 
      FractionBox["1", 
       SqrtBox["3"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8449284915613947`*^9, 3.844928494797192*^9}, 
   3.8449296617081957`*^9, 3.8451041368241158`*^9, 3.845526079494117*^9, 
   3.8532420254582453`*^9, 3.8532421418925123`*^9, 3.853242421621853*^9, 
   3.853242488406765*^9, 3.853403542024025*^9, 3.853411294016817*^9, 
   3.854535973296029*^9, 3.857449312204458*^9, 3.860574707768468*^9, 
   3.860574979159638*^9, {3.861711229922597*^9, 
   3.861711242004159*^9}},ExpressionUUID->"9893207c-d576-45a8-b607-\
9792e7ef066e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariants in terms of the pions", "Subsubsection",
 CellChangeTimes->{{3.8419064768959293`*^9, 3.8419064787877307`*^9}, {
  3.8419066343015156`*^9, 
  3.8419066739510603`*^9}},ExpressionUUID->"54eae8e6-c630-4612-a5f7-\
aa69d29c866d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IPionsS4R3pAllVertex", " ", "=", " ", 
   RowBox[{"{", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"IS4R3pO4f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "  ", 
     RowBox[{
      RowBox[{"IS4R3pO6f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "  ", 
     RowBox[{
      RowBox[{"IS4R3pO9f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841906773859812*^9, 3.8419068059699345`*^9}, 
   3.841906846947753*^9, {3.843629555622401*^9, 3.843629578490161*^9}, {
   3.843637120265132*^9, 3.843637123977908*^9}, {3.843735773373885*^9, 
   3.8437357811617947`*^9}, {3.843735911815831*^9, 3.8437359152121153`*^9}, {
   3.844326836412292*^9, 3.84432684376658*^9}, {3.844930933438833*^9, 
   3.844930950186051*^9}, {3.8539301650620947`*^9, 3.853930167310604*^9}, 
   3.8539302111599827`*^9, {3.8618712467497673`*^9, 3.861871255180415*^9}, {
   3.861871286746759*^9, 
   3.861871300741385*^9}},ExpressionUUID->"469cd827-2db0-429b-b6e8-\
2904c3ecbaa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete expansion", "Subsubsection",
 CellChangeTimes->{{3.843738829317882*^9, 
  3.843738832380121*^9}},ExpressionUUID->"60a84b10-2bba-40cc-bb54-\
7e0425a375ff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"seriesPionsS4R3pVertex", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"IPionsS4R3pAllVertex", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Pi]1", "\[Rule]", " ", 
               RowBox[{"y", " ", "\[Pi]1"}]}], ",", 
              RowBox[{"\[Pi]2", "\[Rule]", " ", 
               RowBox[{"y", " ", "\[Pi]2"}]}]}], "}"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"y", ",", " ", "0", ",", " ", "4"}], "}"}]}], "]"}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"y", "\[Rule]", "1"}], "}"}]}], ",", "  ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "IPionsS4R3pAllVertex", "]"}]}], "}"}]}], 
      "]"}], "//", "Expand"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"seriesPionsS4R3pVertex", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.843736502104279*^9, 3.843736625554079*^9}, {
  3.843738848154291*^9, 3.843738860389697*^9}, {3.844326855260913*^9, 
  3.844326862786278*^9}, {3.844930959500997*^9, 3.844930969099339*^9}, {
  3.853930228581135*^9, 
  3.8539302759480257`*^9}},ExpressionUUID->"6b998ba5-0430-4f9a-8fed-\
e2c1a5d47929"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox["1", "18"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["f", "4"]}], "+", 
          RowBox[{"12", " ", 
           SqrtBox["2"], " ", "f", " ", "\[Pi]1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]1", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]2", "2"]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]1", "2"], "+", 
             SuperscriptBox["\[Pi]2", "2"]}], ")"}]}], "-", 
          RowBox[{"29", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]1", "2"], "+", 
              SuperscriptBox["\[Pi]2", "2"]}], ")"}], "2"]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "108"], " ", 
        SuperscriptBox["f", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["f", "4"]}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "f", " ", "\[Pi]1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]1", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]2", "2"]}]}], ")"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]1", "2"], "+", 
             SuperscriptBox["\[Pi]2", "2"]}], ")"}]}], "+", 
          RowBox[{"53", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]1", "2"], "+", 
              SuperscriptBox["\[Pi]2", "2"]}], ")"}], "2"]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["4", "27"], " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["f", "6"], " ", "\[Pi]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["\[Pi]1", "2"]}], "+", 
          SuperscriptBox["\[Pi]2", "2"]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8437366262741613`*^9, {3.843738851844459*^9, 3.8437388606979218`*^9}, 
   3.843793020589946*^9, 3.84381743821008*^9, {3.844144696187478*^9, 
   3.844144717026002*^9}, 3.844228395179316*^9, 3.844234070085544*^9, 
   3.844245553255739*^9, 3.844245587628849*^9, 3.844246191587797*^9, 
   3.844254976474722*^9, 3.8443198079186897`*^9, 3.844322171766634*^9, 
   3.844326864004184*^9, 3.844836808684545*^9, 3.844840538463503*^9, 
   3.8448442190396423`*^9, 3.844930970822338*^9, 3.84510414788091*^9, 
   3.8455260896261063`*^9, 3.853242035283502*^9, 3.853242750187587*^9, 
   3.853242783904017*^9, 3.8534036031469812`*^9, 3.853406016621023*^9, 
   3.853406143250162*^9, 3.8534062912131767`*^9, 3.8534065264002743`*^9, 
   3.853406702462864*^9, 3.853930157842869*^9, {3.85393021754608*^9, 
   3.853930273879816*^9}, 3.857449370933065*^9, 3.860574755801422*^9, 
   3.8605750280686293`*^9, 3.861707710662373*^9, 3.8617112577552977`*^9, 
   3.86187131696663*^9},ExpressionUUID->"20db5e22-86b2-4939-9ccc-\
53997dd03e9e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Analysis: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", "2"], "x", " ", 
    SubscriptBox["Z", "2"]}], TraditionalForm]],ExpressionUUID->
  "af0b7052-6386-405a-b468-ff587c7b4a83"],
 " symmetric point"
}], "Subsection",
 CellChangeTimes->{{3.843737672258194*^9, 3.8437376864409847`*^9}, {
  3.844930812830969*^9, 
  3.8449308328669777`*^9}},ExpressionUUID->"700122fd-3888-451d-a49b-\
65edea08fdbe"],

Cell["Again we can choose (0, 0, 1) and no rotation is needed", "Text",
 CellChangeTimes->{{3.861871336531921*^9, 
  3.8618713604634027`*^9}},ExpressionUUID->"2cf5a5df-9f43-4887-abfe-\
bd864adbe02f"],

Cell[CellGroupData[{

Cell["Invariants in terms of the pions", "Subsubsection",
 CellChangeTimes->{{3.8419064768959293`*^9, 3.8419064787877307`*^9}, {
  3.8419066343015156`*^9, 
  3.8419066739510603`*^9}},ExpressionUUID->"17bce73c-cd09-4048-8d0c-\
47296b03661c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IPionsS4R3pAllZ2", " ", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"IS4R3pO4f", "[", "\[Phi]A4", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "  ", 
     RowBox[{
      RowBox[{"IS4R3pO6f", "[", "\[Phi]A4", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "  ", 
     RowBox[{
      RowBox[{"IS4R3pO9f", "[", "\[Phi]A4", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841906773859812*^9, 3.8419068059699345`*^9}, 
   3.841906846947753*^9, {3.843629555622401*^9, 3.843629578490161*^9}, {
   3.843637120265132*^9, 3.843637123977908*^9}, {3.843735773373885*^9, 
   3.8437357811617947`*^9}, {3.843735911815831*^9, 3.8437359152121153`*^9}, {
   3.843737772205633*^9, 3.843737781298448*^9}, {3.844327171091518*^9, 
   3.84432717431599*^9}, {3.8449310521494913`*^9, 3.8449310610178413`*^9}, {
   3.853930519216748*^9, 3.8539305198933153`*^9}, {3.8618713773433847`*^9, 
   3.861871416422098*^9}, {3.861871485057934*^9, 
   3.861871491154304*^9}},ExpressionUUID->"6ddd3d36-2017-4ce5-bdfb-\
1482f3f05c97"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete expansion", "Subsubsection",
 CellChangeTimes->{{3.843738820727207*^9, 
  3.843738822604918*^9}},ExpressionUUID->"0935d339-d3a2-48f1-a701-\
29c7dc163fd4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"seriesPionsS4R3pZ2", " ", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IPionsS4R3pAllZ2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]1", "\[Rule]", " ", 
              RowBox[{"y", " ", "\[Pi]1"}]}], ",", 
             RowBox[{"\[Pi]2", "\[Rule]", " ", 
              RowBox[{"y", " ", "\[Pi]2"}]}]}], "}"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"y", ",", " ", "0", ",", " ", "4"}], "}"}]}], "]"}], "]"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{"y", "\[Rule]", "1"}], "}"}]}], ",", "  ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "IPionsS4R3pAllZ2", "]"}]}], "}"}]}], "]"}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"seriesPionsS4R3pZ2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.843736502104279*^9, 3.843736625554079*^9}, {
   3.843738260513784*^9, 3.843738312169703*^9}, {3.8437383937537193`*^9, 
   3.8437385223905897`*^9}, {3.844327184900872*^9, 3.8443271925081167`*^9}, {
   3.844931079235656*^9, 3.844931095240253*^9}, {3.853930532135508*^9, 
   3.853930539075513*^9}, 3.853930735394783*^9, 3.861871428456461*^9, {
   3.861871467295309*^9, 
   3.861871497400632*^9}},ExpressionUUID->"f3fd0abf-53d2-48ce-b76b-\
194e67725733"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        SuperscriptBox["f", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]1", "2"]}], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]1", "4"]}], "3"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]2", "2"]}], "+", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]1", "2"], " ", 
          SuperscriptBox["\[Pi]2", "2"]}], "3"], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]2", "4"]}], "3"]}]},
      {
       RowBox[{
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]1", "2"], " ", 
        SuperscriptBox["\[Pi]2", "2"]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "5"], " ", 
         SuperscriptBox["\[Pi]1", "3"], " ", "\[Pi]2"}], "-", 
        RowBox[{
         SuperscriptBox["f", "5"], " ", "\[Pi]1", " ", 
         SuperscriptBox["\[Pi]2", "3"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8437366262741613`*^9, {3.843738269903282*^9, 3.843738312455538*^9}, {
   3.843738491342083*^9, 3.843738522693108*^9}, 3.843793021661758*^9, 
   3.843817439157064*^9, {3.8441446971686983`*^9, 3.844144717902549*^9}, 
   3.844228397298182*^9, 3.844234072021688*^9, 3.8442455554174337`*^9, 
   3.844245588800025*^9, 3.844246193714158*^9, 3.844254978586331*^9, 
   3.844255108892426*^9, 3.844319808955245*^9, 3.8443221728882627`*^9, 
   3.844327192873056*^9, 3.844836809032064*^9, 3.844840538667639*^9, 
   3.844844219192913*^9, {3.844931080818*^9, 3.844931098300641*^9}, 
   3.845104148020399*^9, 3.845526089774852*^9, 3.853242035715303*^9, 
   3.853242750501397*^9, 3.8532427841390247`*^9, 3.853403603439598*^9, 
   3.8534060168597116`*^9, 3.853406144074123*^9, 3.853406291384458*^9, 
   3.853406526506075*^9, 3.853406703195516*^9, 3.85393015817984*^9, {
   3.853930528213811*^9, 3.853930539551306*^9}, 3.853930736031867*^9, 
   3.857449373106832*^9, 3.86057475688815*^9, 3.860575029186811*^9, 
   3.8617077115703983`*^9, 3.8617112586657543`*^9, 3.861871428737173*^9, {
   3.861871467695953*^9, 
   3.86187149775441*^9}},ExpressionUUID->"b7670c3a-b305-41f4-8ca1-\
0a528c395a66"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["A", "5"], "in", " ", "the", " ", 
   RowBox[{"3", "'"}]}], 
  TraditionalForm]],ExpressionUUID->"5bec6d50-33c8-4a34-8fc6-c04a31896cc8"]], \
"Chapter",
 CellChangeTimes->{{3.843828176954562*^9, 3.843828180202697*^9}, {
  3.844328194356493*^9, 3.8443282159345207`*^9}, {3.8449282714892282`*^9, 
  3.844928322161522*^9}},ExpressionUUID->"4c2561e6-4b87-4b12-aa17-\
bfcf42d510d0"],

Cell["\<\
Both reps turn out to have the same invariants. It is checked below but we do \
not repeat the analysis.\
\>", "Text",
 CellChangeTimes->{{3.8453779289534616`*^9, 
  3.845377942830222*^9}},ExpressionUUID->"15989d33-c1b9-4bb2-9197-\
92e236a2093e"],

Cell[CellGroupData[{

Cell[TextData[{
 "Elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "5"], TraditionalForm]],ExpressionUUID->
  "c4cf9dda-c3ae-490d-ab4b-5f2456351252"],
 " in the 3\[CloseCurlyQuote]"
}], "Section",
 CellChangeTimes->{{3.844837083479164*^9, 3.844837095771964*^9}, 
   3.844931485752039*^9},ExpressionUUID->"4773a24e-0243-4a10-89ee-\
9590d04bc8d5"],

Cell["The generators according to arXiv:1003.3552", "Text",
 CellChangeTimes->{{3.8618715502552032`*^9, 
  3.861871584842421*^9}},ExpressionUUID->"0a1fdac5-6912-440e-9ac9-\
0bb7f11dbd8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]5", " ", "=", " ", 
   FractionBox[
    RowBox[{"1", "+", 
     SqrtBox["5"]}], "2"]}], ";"}]], "Input",ExpressionUUID->"b12868d9-0ebe-\
4c73-bfb9-0a2d778855a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA5R3p1", " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", "\[Phi]5"}], 
        FractionBox["1", "\[Phi]5"], "1"},
       {
        FractionBox["1", "\[Phi]5"], 
        RowBox[{"-", "1"}], "\[Phi]5"},
       {"1", "\[Phi]5", 
        FractionBox["1", "\[Phi]5"]}
      }], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844495031574583*^9, 3.844495047541822*^9}, {
   3.844495169813574*^9, 3.844495217548666*^9}, {3.84449545291986*^9, 
   3.844495453117494*^9}, {3.844931229194049*^9, 3.8449313012187653`*^9}, {
   3.861871561052801*^9, 3.861871572280319*^9}, 
   3.861871613656992*^9},ExpressionUUID->"0a0554b1-843d-4f15-a507-\
48c0362daa9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA5R3p2", " ", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", "\[Phi]5"}], 
        RowBox[{"-", 
         FractionBox["1", "\[Phi]5"]}], "1"},
       {
        FractionBox["1", "\[Phi]5"], "1", "\[Phi]5"},
       {
        RowBox[{"-", "1"}], "\[Phi]5", 
        FractionBox[
         RowBox[{"-", "1"}], "\[Phi]5"]}
      }], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844495256452312*^9, 3.844495256985549*^9}, {
   3.844495349453492*^9, 3.844495417574072*^9}, {3.844495454679985*^9, 
   3.844495454899634*^9}, {3.844931268649371*^9, 3.8449313331164103`*^9}, {
   3.861871567092781*^9, 3.8618715699036217`*^9}, 
   3.861871615019415*^9},ExpressionUUID->"c4c4c154-c977-4672-93a3-\
bbcf82520eab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A53pAllElements", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1"},
         {
          RowBox[{"-", "1"}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1"},
         {"1", "0", "0"},
         {"0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1"},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0"},
         {"0", "0", "1"},
         {"1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0"},
         {"0", "1", "0"},
         {"0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844837439189904*^9, 3.844837447720634*^9}, {
  3.8449314636076403`*^9, 3.84493146637289*^9}, {3.8618719403592777`*^9, 
  3.861871955969906*^9}},ExpressionUUID->"ebd1ec73-f56a-45dc-8b36-\
ba218da48034"]
}, Closed]],

Cell[CellGroupData[{

Cell["Construct the invariants", "Section",
 CellChangeTimes->{{3.8448369487424593`*^9, 
  3.844836979196866*^9}},ExpressionUUID->"76a3d31e-0729-404f-8847-\
a4954cdf72c8"],

Cell[CellGroupData[{

Cell["Molien function", "Subsection",
 CellChangeTimes->{{3.8448375769603786`*^9, 
  3.844837580658412*^9}},ExpressionUUID->"fb32cc7f-9b0f-426b-bebb-\
201117b897bf"],

Cell["The Molien function for the 3 of A5 is", "Text",
 CellChangeTimes->{{3.844837588886808*^9, 
  3.844837600553437*^9}},ExpressionUUID->"46a26b4e-c185-44b7-a624-\
8720b2eaab36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MA5R3", " ", "=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"Length", "[", "A53pAllElements", "]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"Det", "[", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"1", "0", "0"},
            {"0", "1", "0"},
            {"0", "0", "1"}
           }], ")"}], " ", "-", " ", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"A53pAllElements", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "A53pAllElements", "]"}]}], "}"}]}], "]"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844837601395701*^9, 3.844837694255487*^9}, {
  3.8449315655318727`*^9, 3.8449315694765778`*^9}, {3.8532428672903557`*^9, 
  3.8532428719527617`*^9}},ExpressionUUID->"fd9d1bdb-42a3-4cff-8af9-\
7305fa916e7e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "-", "\[Lambda]", "+", 
   SuperscriptBox["\[Lambda]", "3"], "+", 
   SuperscriptBox["\[Lambda]", "4"], "+", 
   SuperscriptBox["\[Lambda]", "5"], "-", 
   SuperscriptBox["\[Lambda]", "7"], "-", 
   SuperscriptBox["\[Lambda]", "8"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Lambda]", "+", 
     SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Lambda]", "+", 
     SuperscriptBox["\[Lambda]", "2"], "+", 
     SuperscriptBox["\[Lambda]", "3"], "+", 
     SuperscriptBox["\[Lambda]", "4"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.844837685854876*^9, 3.8448376948433847`*^9}, 
   3.844840547115081*^9, 3.844844227614396*^9, {3.8449315729518547`*^9, 
   3.844931589170143*^9}, 3.84494809135214*^9, 3.844959190809909*^9, 
   3.8451207208980722`*^9, 3.845355252641176*^9, 3.845363697997232*^9, 
   3.8453712432076807`*^9, 3.845371276647914*^9, 3.845372888257073*^9, {
   3.845377741299304*^9, 3.845377752023366*^9}, {3.853242846209902*^9, 
   3.8532428988762827`*^9}, 3.85324331978331*^9, 3.8532440887967253`*^9, 
   3.853307660273759*^9, 3.853403660855483*^9, 3.856340867349687*^9, 
   3.8569548694992123`*^9, 3.8569586620721903`*^9, 3.856960203022324*^9, 
   3.857016312016019*^9, 3.857026295513835*^9, {3.857532728365487*^9, 
   3.857532756219067*^9}, 3.85754627141889*^9, 3.8588474790343447`*^9, 
   3.858847731239873*^9, 3.8617080316168613`*^9, 3.861708077744096*^9, 
   3.861708334525832*^9, 3.861711422241794*^9, 3.861711493969418*^9, 
   3.8618719717992277`*^9},ExpressionUUID->"d776e459-3b0d-478f-bdcd-\
84c2e05fb972"]
}, Open  ]],

Cell["The proper decomposition of numerator and denominator:", "Text",
 CellChangeTimes->{{3.844837705185171*^9, 3.844837744189456*^9}, {
  3.861871977106907*^9, 
  3.861871993390781*^9}},ExpressionUUID->"5c3498c9-fc2a-4935-b1ab-\
291c9ca51c18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumMA5R3", " ", "=", " ", 
  RowBox[{
   RowBox[{"Num", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       FractionBox["Num", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "6"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "10"]}], ")"}]}]], " ", "\[Equal]", 
       " ", "MA5R3"}], ",", " ", "Num"}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844837728665552*^9, 3.844837870981202*^9}, {
  3.8448382178552113`*^9, 3.84483823650001*^9}, {3.8448395223607683`*^9, 
  3.8448396675546913`*^9}, {3.844860371246251*^9, 3.844860390240741*^9}, {
  3.844866951681067*^9, 3.8448669725192823`*^9}, {3.844931597997402*^9, 
  3.844931603660563*^9}},ExpressionUUID->"c656671c-c69c-4874-83f7-\
a920926c35bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "15"]}], "}"}]], "Output",
 CellChangeTimes->{{3.844837810630378*^9, 3.844837871795755*^9}, {
   3.844838220948649*^9, 3.844838236822825*^9}, {3.844839525832603*^9, 
   3.8448396679774237`*^9}, 3.844840547144442*^9, 3.844844227639056*^9, {
   3.844860375848336*^9, 3.844860391330987*^9}, {3.844866953320982*^9, 
   3.844866972865794*^9}, {3.844931589198249*^9, 3.844931608029572*^9}, 
   3.844948091392082*^9, 3.8449591908498907`*^9, 3.845120725261281*^9, 
   3.845355252697357*^9, 3.845363698022792*^9, 3.845371244209125*^9, 
   3.845371276679778*^9, 3.8453728882926064`*^9, {3.845377741358779*^9, 
   3.845377752034233*^9}, {3.85324284629832*^9, 3.853242898929432*^9}, 
   3.8532433198283157`*^9, 3.853244088846573*^9, 3.85330766033584*^9, 
   3.853403660885372*^9, 3.856340868214789*^9, 3.856954869597766*^9, 
   3.856958662145418*^9, 3.8569602030632467`*^9, 3.857016312041656*^9, 
   3.8570262955505667`*^9, {3.8575327283967752`*^9, 3.857532756261318*^9}, 
   3.857546271455348*^9, 3.85884747906094*^9, 3.858847731403934*^9, 
   3.861708031708337*^9, 3.861708077763584*^9, 3.861708334575938*^9, 
   3.861711422273919*^9, 3.861711493991452*^9, {3.8618719741589127`*^9, 
   3.861871998167631*^9}},ExpressionUUID->"9d897d41-efbe-485c-be9c-\
ff986e6bd0a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbertA5R3", " ", "=", " ", 
  RowBox[{"Series", "[", 
   RowBox[{"MA5R3", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", " ", "0", ",", " ", "10"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.844965002593956*^9, 3.8449650199980392`*^9}, {
  3.8449653604269543`*^9, 
  3.8449653623895807`*^9}},ExpressionUUID->"2d30857c-4357-41f1-b32d-\
7309ea4e238d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "2"], "+", 
   SuperscriptBox["\[Lambda]", "4"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "6"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "11"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 0, {1, 0, 1, 0, 1, 0, 2, 0, 2, 0, 3}, 0, 
   11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844965020728814*^9, 3.8449653647830067`*^9, 3.845120730596767*^9, 
   3.8453552527297*^9, 3.8453636980607643`*^9, 3.845371244238353*^9, 
   3.84537127668699*^9, 3.845372888329261*^9, {3.845377741371228*^9, 
   3.8453777520643473`*^9}, {3.853242846344636*^9, 3.853242898977111*^9}, 
   3.853243319854065*^9, 3.853244088871521*^9, 3.853307660400978*^9, 
   3.853403660903891*^9, 3.856340868246339*^9, 3.856954869733555*^9, 
   3.856958662191474*^9, 3.8569602031014853`*^9, 3.857016312078113*^9, 
   3.8570262955753613`*^9, {3.857532728409884*^9, 3.857532756272587*^9}, 
   3.857546271492406*^9, 3.858847479104259*^9, 3.8588477314147243`*^9, 
   3.861708031718398*^9, 3.861708077775216*^9, 3.861708334610917*^9, 
   3.861711422281783*^9, 3.8617114939997377`*^9, 
   3.861871999375833*^9},ExpressionUUID->"d05fa821-04de-42e2-b5eb-\
8fa64583dc61"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The invariants", "Subsection",
 CellChangeTimes->{{3.8569591082805653`*^9, 3.856959112078528*^9}, {
  3.856959151454932*^9, 3.856959152969397*^9}, {3.857546573602866*^9, 
  3.85754657432944*^9}},ExpressionUUID->"6800320c-3e00-4d37-8b5a-\
c26c0f7014b0"],

Cell[TextData[{
 "The invariants have been calculating by enforcing ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "5"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9597bd99-bc2b-40dc-a6e9-c9cd09be7667"],
 "-invariance over an arbitrary linear combination of all possible terms of \
the correct order in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9724da55-7a29-4e66-b70a-8d17003d2c01"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "2"], TraditionalForm]],ExpressionUUID->
  "d2f8bd7b-0821-42c7-9cff-8e5907ece158"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "3"], TraditionalForm]],ExpressionUUID->
  "590ea871-cea5-4788-9319-508f80bea60e"],
 ":"
}], "Text",
 CellChangeTimes->{{3.856959113771435*^9, 3.856959134736936*^9}, {
  3.86170812040355*^9, 3.861708202769863*^9}, {3.861711390629951*^9, 
  3.8617113965832157`*^9}, {3.861872014476445*^9, 3.861872028071672*^9}, {
  3.861872058334049*^9, 
  3.861872112246752*^9}},ExpressionUUID->"728ad4fd-ea40-41f8-b029-\
4066b4b02ae3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R3pO6f", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"22", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "2"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}]}], " ", "-", " ", 
   RowBox[{"2", 
    SqrtBox["5"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IA5R3pO10f", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}]}], " ", "+", " ", 
   RowBox[{"38", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["7", "11"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], "3"]}], " ", "-", " ", 
   RowBox[{
    FractionBox["128", 
     RowBox[{"11", 
      SqrtBox["5"]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], "2"]}], " ", "+", " ", 
   RowBox[{
    FractionBox["6", 
     SqrtBox["5"]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.856959157021693*^9, 3.856959240829068*^9}, {
  3.856959312557538*^9, 3.856959321735524*^9}, {3.8618720460566053`*^9, 
  3.861872046184471*^9}},ExpressionUUID->"356e500d-0331-49e3-89f1-\
3be5f0a80a45"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis ", "Subsection",
 CellChangeTimes->{{3.841899344736221*^9, 3.8418993496331825`*^9}, {
  3.8419820991505594`*^9, 3.841982109806839*^9}, {3.8419821443936653`*^9, 
  3.8419821576144333`*^9}},ExpressionUUID->"aeed293a-42d6-472c-b658-\
08b63641d0f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]4", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], ",", " ", 
     SubscriptBox["\[Phi]", "2"], ",", " ", 
     SubscriptBox["\[Phi]", "3"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841894457415043*^9, 3.8418944841222305`*^9}, {
   3.841894551344159*^9, 3.8418946678191442`*^9}, {3.8418993921582203`*^9, 
   3.841899393981744*^9}, {3.84200426023415*^9, 3.8420042626431894`*^9}, 
   3.842006630287528*^9, {3.8569601640305557`*^9, 3.856960168514352*^9}, {
   3.856961004252945*^9, 3.856961014407991*^9}, 
   3.861872140080517*^9},ExpressionUUID->"8f01b179-4598-49f3-a59f-\
edbe71f480f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R3pAll", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IA5R3pO6f", "[", "\[Phi]4", "]"}], ",", " ", 
     RowBox[{"IA5R3pO10f", "[", "\[Phi]4", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IA5R3pAll", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.841900814534792*^9, 3.841900840529235*^9}, {
   3.842004351213669*^9, 3.8420043811922736`*^9}, {3.8420052406794014`*^9, 
   3.84200524325673*^9}, {3.8420053423711915`*^9, 3.842005362052585*^9}, {
   3.842005491111601*^9, 3.8420054925486593`*^9}, {3.856960321249835*^9, 
   3.8569603603212843`*^9}, {3.856960791541358*^9, 3.85696079802526*^9}, {
   3.8618721304518147`*^9, 3.86187213581033*^9}, 
   3.8618721658396673`*^9},ExpressionUUID->"15ee6194-dead-4f99-abb5-\
c5370cea14a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IA5R3pAllCartAllParam", " ", "=", "\[IndentingNewLine]", 
   RowBox[{"{", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"IA5R3pAll", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "2"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "3"], "2"], " "}]]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R3pAll", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "\[Rule]", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "2"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "3"], "2"]}]]}]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R3pAll", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "1"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "3"], "2"], " "}]]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R3pAll", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "\[Rule]", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "1"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "3"], "2"], " "}]]}]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R3pAll", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "1"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "2"], "2"], " "}]]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R3pAll", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "\[Rule]", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "1"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "2"], "2"], " "}]]}]}], "}"}]}], "//", 
      "FullSimplify"}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852963719854227*^9, 3.852963730386105*^9}, {
  3.853819491722806*^9, 3.8538196267171392`*^9}, {3.853829078707938*^9, 
  3.853829093539184*^9}, {3.854423885333578*^9, 3.854423923347472*^9}, {
  3.8569607455082006`*^9, 3.856960837717148*^9}, {3.857026166671357*^9, 
  3.857026177430358*^9}, {3.8570262422058887`*^9, 
  3.857026253983664*^9}},ExpressionUUID->"a8667011-c5fe-4f3a-83fd-\
b30c8b7cf952"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JacIPhiA5R3pAllCartAllParam", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R3pAllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"1", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "2"], ",", 
              SubscriptBox["\[Phi]", "3"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R3pAll", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R3pAllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"2", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "2"], ",", 
              SubscriptBox["\[Phi]", "3"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R3pAll", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R3pAllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"3", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "3"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R3pAll", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R3pAllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"4", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "3"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R3pAll", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R3pAllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"5", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "2"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R3pAll", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R3pAllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"6", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "2"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R3pAll", "]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxUsow3EAB/C1thGFOJC2IUwOEg5ILf8cHLRoSZITjVw8Tgul5THLiomD
5oB5D9P4bx7zWGvCCVt5FSl/hf3bzNZEit/3f/j0yWjqUKr4PB5PTGCB9op/
PcNSJl84CrsDS74bsrl5LYJHtXtxt2SDQ5qI13fbZFjuDufi7S79VswsS1E3
tB0vDP44cMGd7hhvWhbO8HX6C7fTeRLA9aK4T6yb1gljyY/9qSKcF/+chkVF
kgx8EHrIxvTYRQ5OqOAXYmNKHbfpXlKMa5mNMuy/nFd7aJY6bfFyG207fbiz
xsEtc5Uv4tdhNbff7qn0kvVGWSPOWg17cW9S1C22VJUEgmS6bP4DF7VbI7jB
bPrCy29iZsLOUoJc+h03GIZCeLZb/YcVrdHJk2SrixFj5dWhZorco/sdwMKR
KsURWaqRVuOnfFVwf4el5s5XvnG49GV5/IClAsyXGYccBivOlDtt+B8u2v9d

  "],ExpressionUUID->"4f8a39c4-4217-4522-9111-a3175420eb2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "extremaNaturalA5R3pCartAllParam", " ", "=", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"JacIPhiA5R3pAllCartAllParam", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], ",", " ", 
         SubscriptBox["\[Phi]", "3"]}], "}"}]}], " ", "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"JacIPhiA5R3pAllCartAllParam", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], ",", " ", 
         SubscriptBox["\[Phi]", "3"]}], "}"}]}], " ", "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"JacIPhiA5R3pAllCartAllParam", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ",", " ", 
         SubscriptBox["\[Phi]", "3"]}], "}"}]}], " ", "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"JacIPhiA5R3pAllCartAllParam", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ",", " ", 
         SubscriptBox["\[Phi]", "3"]}], "}"}]}], " ", "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"JacIPhiA5R3pAllCartAllParam", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ",", " ", 
         SubscriptBox["\[Phi]", "2"]}], "}"}]}], " ", "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"JacIPhiA5R3pAllCartAllParam", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ",", " ", 
         SubscriptBox["\[Phi]", "2"]}], "}"}]}], " ", "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQnXcgxeHq/DeOt6POeIHoZedFvoPoOSvvcV4D0nJ9
JaI3gLSawDRJEP3PecEOrgVvHI90/dsFoo1aOg25gfQjJX9jEC33hs0BRK/Y
ww2mtWzsfEH0lHtuYLp+2q/Yy1veOHYeepsEonVOrGD4BKTfHY1jBNGblP9w
HNn6xjFtYQUPiDb/e/HQ5G1vHGdIPT4Kot9dTn8EooPkW8G0k1MqwxQgvSSZ
hx1EZ8us5wHREix/REE0m598xlQgzVH2LBtET3uY1jIDSF/aYtgBontaT8fv
A9L1m3ISQXSf4qf/u7a/ceyanM6yG0iHPbm1euKeN46Rd0M3gGh76a5tIPqG
yeLtIPrPjL7rIFpW4dptEH0k98fJ90ffOLbIc54C0QCGMMNO
  
  "],ExpressionUUID->"8eae76e7-334d-4d81-a93b-f1ce68a7f939"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"criticalPointsA5R3p", " ", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", " ", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", " ", 
              SubscriptBox["\[Phi]", "2"], ",", " ", 
              SubscriptBox["\[Phi]", "3"]}], "}"}], " ", "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], "\[Rule]", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox[
                 SubscriptBox["\[Phi]", "2"], "2"], "-", 
                SuperscriptBox[
                 SubscriptBox["\[Phi]", "3"], "2"], " "}]]}], "}"}]}], "/.", 
           RowBox[{"extremaNaturalA5R3pCartAllParam", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", " ", 
              SubscriptBox["\[Phi]", "2"], ",", " ", 
              SubscriptBox["\[Phi]", "3"]}], "}"}], " ", "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], "\[Rule]", 
              RowBox[{"-", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox[
                  SubscriptBox["\[Phi]", "2"], "2"], "-", 
                 SuperscriptBox[
                  SubscriptBox["\[Phi]", "3"], "2"], " "}]]}]}], "}"}]}], "/.", 
           RowBox[{"extremaNaturalA5R3pCartAllParam", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "//", "FullSimplify"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", " ", 
              SubscriptBox["\[Phi]", "2"], ",", " ", 
              SubscriptBox["\[Phi]", "3"]}], "}"}], " ", "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "2"], "\[Rule]", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox[
                 SubscriptBox["\[Phi]", "1"], "2"], "-", 
                SuperscriptBox[
                 SubscriptBox["\[Phi]", "3"], "2"], " "}]]}], "}"}]}], "/.", 
           RowBox[{"extremaNaturalA5R3pCartAllParam", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "//", "FullSimplify"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", " ", 
              SubscriptBox["\[Phi]", "2"], ",", " ", 
              SubscriptBox["\[Phi]", "3"]}], "}"}], " ", "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "2"], "\[Rule]", 
              RowBox[{"-", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox[
                  SubscriptBox["\[Phi]", "1"], "2"], "-", 
                 SuperscriptBox[
                  SubscriptBox["\[Phi]", "3"], "2"], " "}]]}]}], "}"}]}], "/.", 
           RowBox[{"extremaNaturalA5R3pCartAllParam", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "//", "FullSimplify"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", " ", 
              SubscriptBox["\[Phi]", "2"], ",", " ", 
              SubscriptBox["\[Phi]", "3"]}], "}"}], " ", "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "\[Rule]", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox[
                 SubscriptBox["\[Phi]", "1"], "2"], "-", 
                SuperscriptBox[
                 SubscriptBox["\[Phi]", "2"], "2"], " "}]]}], "}"}]}], "/.", 
           RowBox[{"extremaNaturalA5R3pCartAllParam", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], "//", "FullSimplify"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", " ", 
              SubscriptBox["\[Phi]", "2"], ",", " ", 
              SubscriptBox["\[Phi]", "3"]}], "}"}], " ", "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "\[Rule]", 
              RowBox[{"-", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox[
                  SubscriptBox["\[Phi]", "1"], "2"], "-", 
                 SuperscriptBox[
                  SubscriptBox["\[Phi]", "2"], "2"], " "}]]}]}], "}"}]}], "/.", 
           RowBox[{"extremaNaturalA5R3pCartAllParam", "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], "//", "FullSimplify"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "1"}], "]"}], "]"}], "//", 
    "ToRadicals"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "criticalPointsA5R3p", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"criticalPointsA5R3p", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.842613091335964*^9, 3.8426132437239265`*^9}, {
   3.842613275371875*^9, 3.842613368340341*^9}, {3.8431953139616623`*^9, 
   3.843195317064212*^9}, {3.85290225062772*^9, 3.852902317976487*^9}, {
   3.853819981186455*^9, 3.853819983458722*^9}, {3.853820629855938*^9, 
   3.8538207391627274`*^9}, {3.853820793155794*^9, 3.853820870544615*^9}, {
   3.853821203721917*^9, 3.853821216605945*^9}, {3.8538218858409357`*^9, 
   3.853821962885507*^9}, {3.853822001481818*^9, 3.8538220191454287`*^9}, {
   3.853822117249926*^9, 3.85382226948516*^9}, {3.853822456467428*^9, 
   3.8538226345959167`*^9}, {3.853822863733287*^9, 3.853822879304594*^9}, {
   3.853822927519394*^9, 3.8538230407713213`*^9}, {3.853823172314458*^9, 
   3.85382317801967*^9}, {3.853829192290045*^9, 3.853829207091951*^9}, {
   3.8538509175013847`*^9, 3.8538509418591833`*^9}, {3.8538533412463303`*^9, 
   3.853853346498396*^9}, {3.85385338231277*^9, 3.8538533833758373`*^9}, {
   3.854424136885191*^9, 3.854424176849931*^9}, {3.8569610429959383`*^9, 
   3.856961127172312*^9}, {3.85696126490488*^9, 3.856961297750705*^9}, {
   3.85696137759764*^9, 3.856961410460936*^9}, {3.8569614450644197`*^9, 
   3.8569615115243692`*^9}, {3.8570222341342773`*^9, 3.857022239677915*^9}, {
   3.8570261575968227`*^9, 3.8570261584442368`*^9}, {3.857026200662149*^9, 
   3.857026211064554*^9}, {3.857026265124989*^9, 3.8570262882724943`*^9}, 
   3.861872235215866*^9, {3.861872332684238*^9, 
   3.861872349052787*^9}},ExpressionUUID->"c322f762-869f-4169-976e-\
c9f689c9b3a1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Little group of critical points", "Subsection",
 CellChangeTimes->{{3.842002232840951*^9, 3.8420022344872975`*^9}, {
  3.8420063108775544`*^9, 
  3.842006313381585*^9}},ExpressionUUID->"0e1f370a-d69c-4b49-b756-\
ca75efdc14d1"],

Cell["\<\
We count the number of elements of the group that leave each natural singular \
point invariant\
\>", "Text",
 CellChangeTimes->{{3.8419818515032625`*^9, 3.841981974011308*^9}, {
  3.8420057565044823`*^9, 3.8420057807980075`*^9}, {3.8617114378487864`*^9, 
  3.86171145653371*^9}},ExpressionUUID->"5a45e4d5-7443-4c96-9460-\
c93ec751d056"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"littleGroupsA5", " ", "=", " ", 
   RowBox[{"ToRadicals", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"criticalPointsA5R3p", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Tally", "[", 
           RowBox[{
            RowBox[{"MatrixForm", "/@", 
             RowBox[{
              RowBox[{"Function", "[", 
               RowBox[{
                RowBox[{"criticalPointsA5R3p", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Dot", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"criticalPointsA5R3p", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], "/@", 
              "\[IndentingNewLine]", "A53pAllElements"}]}], "//", 
            "FullSimplify"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "==", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "&"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "criticalPointsA5R3p", "]"}]}], "}"}]}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.841811994394208*^9, 3.841812050117629*^9}, {
   3.841812146792869*^9, 3.841812148343341*^9}, {3.841812179786943*^9, 
   3.841812184753886*^9}, {3.841812214857299*^9, 3.841812229828348*^9}, {
   3.841812406733306*^9, 3.841812407162578*^9}, {3.8418124459557447`*^9, 
   3.8418124874353647`*^9}, {3.841812559297431*^9, 3.841812576904049*^9}, 
   3.8418324972226157`*^9, {3.8419818691074295`*^9, 3.8419818778637104`*^9}, {
   3.8420058156535735`*^9, 3.84200591202538*^9}, {3.842006333933638*^9, 
   3.842006349312147*^9}, {3.843732607851548*^9, 3.8437326084327173`*^9}, {
   3.844245719508169*^9, 3.8442457205750237`*^9}, {3.856961565453693*^9, 
   3.856961618670245*^9}, {3.857024616221208*^9, 3.857024617017724*^9}, {
   3.857025144773321*^9, 3.8570251595634203`*^9}, {3.861872245996359*^9, 
   3.8618722533602257`*^9}, {3.8618725562950583`*^9, 
   3.8618725575430326`*^9}},ExpressionUUID->"87b4a0cb-ccf7-48a0-905b-\
c47af2b19161"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SqrtBox["5"]}], ")"}]}]]},
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                SqrtBox["5"]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SqrtBox["5"]}], ")"}]}]]},
          {"0"},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               SqrtBox["5"]}], ")"}]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["5"]}], ")"}]}]]},
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                SqrtBox["5"]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["5"]}], ")"}]}]]},
          {"0"},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               SqrtBox["5"]}], ")"}]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           FractionBox["1", "2"]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           FractionBox["1", "2"]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", "2"]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", "2"]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           FractionBox["1", "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           FractionBox["1", "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", "2"]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["1", "2"]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               SqrtBox["5"]}], ")"}]}]]},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               SqrtBox["5"]}], ")"}]}]]},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["5"]}], ")"}]}]]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               SqrtBox["5"]}], ")"}]}]]},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               SqrtBox["5"]}], ")"}]}]]},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SqrtBox["5"]}], ")"}]}]]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", "1"}]},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                SqrtBox["5"]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {"0"},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               SqrtBox["5"]}], ")"}]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                SqrtBox["5"]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {"0"},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               SqrtBox["5"]}], ")"}]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           FractionBox["1", "2"]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           FractionBox["1", "2"]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]},
          {
           FractionBox["1", 
            SqrtBox["3"]]},
          {
           FractionBox["1", 
            SqrtBox["3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           FractionBox["1", "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           FractionBox["1", "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["5"]}], ")"}]}]},
          {
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox["5"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["5"]}], ")"}]}]]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SqrtBox["5"]}], ")"}]}]]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               SqrtBox["5"]}], ")"}]}]]},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                SqrtBox["5"]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               SqrtBox["5"]}], ")"}]}]]},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["5"]}], ")"}]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               SqrtBox["5"]}], ")"}]}]]},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SqrtBox["5"]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               SqrtBox["5"]}], ")"}]}]]},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SqrtBox["5"]}], ")"}]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", "1"}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                SqrtBox["5"]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["5"]}], ")"}]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "5"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SqrtBox["5"]}], ")"}]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              FractionBox["1", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                SqrtBox["5"]}], ")"}]}]]}]},
          {
           SqrtBox[
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SqrtBox["5"]}], ")"}]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "3"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "2"}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.841832502006996*^9, {3.841894110625352*^9, 3.8418941306368933`*^9}, 
   3.84189923716556*^9, {3.841899285101034*^9, 3.841899305245934*^9}, 
   3.841907402352458*^9, 3.8419077216892877`*^9, 3.8419206669636097`*^9, 
   3.8419207166164513`*^9, 3.8419238991724052`*^9, 3.8419242653607306`*^9, 
   3.841924573334756*^9, 3.8419775226988583`*^9, 3.841977589007518*^9, 
   3.8419814459701366`*^9, {3.8419818722067285`*^9, 3.8419818784660625`*^9}, 
   3.84198218147692*^9, 3.842003715122615*^9, 3.8420058571416254`*^9, {
   3.8420063426491776`*^9, 3.8420063499671555`*^9}, 3.842006663879119*^9, 
   3.8420130973864093`*^9, 3.8420693685631137`*^9, 3.8420724785218334`*^9, 
   3.8424122957379537`*^9, 3.842412384416067*^9, 3.842499079249638*^9, 
   3.842499184332153*^9, 3.8425869292103386`*^9, 3.842586963953932*^9, 
   3.8429498251400757`*^9, 3.8431876108054557`*^9, 3.843550613909651*^9, 
   3.843730904225926*^9, 3.843732608736723*^9, 3.8437930127758093`*^9, 
   3.843817432453848*^9, {3.844144687963398*^9, 3.844144711650486*^9}, 
   3.844227650470928*^9, 3.84422812621233*^9, 3.8442340622572412`*^9, 
   3.84424554459641*^9, 3.844245577191532*^9, 3.844245721123807*^9, 
   3.8442461859337883`*^9, 3.8442547752717867`*^9, 3.844254967293992*^9, 
   3.8443197982058887`*^9, 3.8443221616210127`*^9, 3.844836777056752*^9, 
   3.84484051098218*^9, 3.8448441916833067`*^9, 3.8449263441184273`*^9, 
   3.844926377977112*^9, 3.844928457190143*^9, 3.845104110552167*^9, 
   3.845526054757183*^9, 3.846070513835836*^9, 3.853242664553512*^9, 
   3.8534034594693213`*^9, 3.853411133534233*^9, 3.8534131822883587`*^9, 
   3.8534143293962107`*^9, 3.853472642293415*^9, 3.853472745588154*^9, 
   3.853923824726315*^9, 3.853929995236059*^9, 3.8544457740111847`*^9, 
   3.854445880485745*^9, 3.854520498914332*^9, 3.8546021028095913`*^9, 
   3.856262491790474*^9, 3.8562775158685627`*^9, 3.8562775541339817`*^9, 
   3.856354968464417*^9, 3.8563550141177397`*^9, 3.856355090052882*^9, 
   3.8569617622678213`*^9, 3.857016402499758*^9, 3.8570247205228786`*^9, 
   3.857025152510825*^9, 3.857025257754054*^9, 3.857546756981484*^9, 
   3.858847864986906*^9, 3.861708044591134*^9, 3.861708160084158*^9, 
   3.861708421980723*^9, 3.861711459047147*^9, 3.861711551725193*^9, 
   3.861872331473463*^9, 3.861872376595853*^9, 
   3.8618724961100893`*^9},ExpressionUUID->"1abe6241-fe3c-41cf-af5c-\
3a880bae31a6"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pion parametrization. Analysis", "Section",
 CellChangeTimes->{{3.843731439672896*^9, 3.843731462195097*^9}, {
  3.861872359212553*^9, 
  3.8618723626091833`*^9}},ExpressionUUID->"4ce354e4-a568-4fad-b2e0-\
c09543e746db"],

Cell[CellGroupData[{

Cell["Definition of the pions", "Subsection",
 CellChangeTimes->{{3.843731466041642*^9, 
  3.843731476954318*^9}},ExpressionUUID->"1ef7c7e1-36ba-470c-9888-\
391f7c24cad2"],

Cell["We define the pions exactly as hook does:", "Text",
 CellChangeTimes->{{3.843731479228609*^9, 3.843731485365206*^9}, {
  3.843733207586605*^9, 
  3.8437332117209263`*^9}},ExpressionUUID->"a1fcb0cb-5f46-445d-aa22-\
8f524f24cd27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]A4", " ", "=", " ", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        FractionBox["1", "f"], 
        RowBox[{"(", GridBox[{
           {"0", "0", "\[Pi]1"},
           {"0", "0", "\[Pi]2"},
           {
            RowBox[{"-", "\[Pi]1"}], 
            RowBox[{"-", "\[Pi]2"}], "0"}
          }], ")"}]}], "]"}], ".", 
      RowBox[{"(", GridBox[{
         {"0"},
         {"0"},
         {"f"}
        }], ")"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Pi]1", "2"]}], "-", 
         SuperscriptBox["\[Pi]2", "2"]}]], "\[Rule]", 
       RowBox[{"I", "*", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]1", "2"]}], "-", 
          SuperscriptBox["\[Pi]2", "2"]}]]], " ", "\[Rule]", 
       FractionBox["1", 
        RowBox[{"I", "*", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Pi]1", "2"], "+", 
           SuperscriptBox["\[Pi]2", "2"]}]]}]]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", "\[Phi]A4"}], "Input",
 CellChangeTimes->{{3.843733213503585*^9, 3.843733231834546*^9}, {
   3.843733281263533*^9, 3.843733552515419*^9}, 3.8534034134227448`*^9, {
   3.861872370989091*^9, 
   3.861872374568027*^9}},ExpressionUUID->"6795512d-5824-4c8c-bc93-\
1f53a323ab77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]1", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]2", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Pi]1", "2"], "+", 
         SuperscriptBox["\[Pi]2", "2"]}]], "f"], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.843733540164371*^9, 3.84373355303673*^9}, 
   3.8437355479897547`*^9, 3.843793016122851*^9, 3.843817435620097*^9, {
   3.8441446917473717`*^9, 3.844144714614439*^9}, 3.844228256882502*^9, 
   3.844228389017331*^9, 3.8442340648767643`*^9, 3.84424554752999*^9, 
   3.844245582015348*^9, 3.8442461889990797`*^9, 3.844254783064529*^9, 
   3.84425497260637*^9, 3.8443198033494263`*^9, 3.8443221669374866`*^9, 
   3.844836783242264*^9, 3.844840516168405*^9, 3.8448441967885723`*^9, 
   3.844926349409778*^9, 3.84492638260533*^9, 3.8449284595616503`*^9, 
   3.845104113144347*^9, 3.845526057475134*^9, 3.8460705165000257`*^9, 
   3.853242462097937*^9, 3.85324266750707*^9, 3.853403418423635*^9, 
   3.853403462089189*^9, 3.853411141254344*^9, 3.853413188644525*^9, 
   3.853414335832106*^9, 3.853472645043148*^9, 3.853472748081258*^9, 
   3.8539238277517653`*^9, 3.8539299990530643`*^9, 3.854445777184761*^9, 
   3.854445882769792*^9, 3.85452050217966*^9, 3.8545356731938553`*^9, 
   3.854602105607882*^9, 3.856262494773551*^9, 3.856277516763792*^9, 
   3.856277557589807*^9, 3.8563549699311047`*^9, 3.85635509437477*^9, 
   3.8569600459475317`*^9, 3.856961827438024*^9, 3.8617081826437883`*^9, 
   3.861711553519508*^9, 
   3.8618726092870827`*^9},ExpressionUUID->"7ebef405-6982-4db3-960b-\
b1d871c4f03a"]
}, Open  ]],

Cell[BoxData[""], "Input",ExpressionUUID->"b7b6b64a-52e0-4a58-a34a-f276a7a4ae6e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Analysis in terms of the pions: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "3"], TraditionalForm]],ExpressionUUID->
  "8f7f5bd0-758b-454c-9438-3c18f3a19722"],
 " invariant point"
}], "Subsection",
 CellChangeTimes->{{3.841901030446748*^9, 3.841901033110815*^9}, {
  3.843734025742425*^9, 3.843734048856719*^9}, {3.856962308248076*^9, 
  3.8569623166173964`*^9}},ExpressionUUID->"4de3b314-a1ab-4f45-b010-\
e6e00f660882"],

Cell[TextData[{
 "We expand about \[CapitalPhi] = ",
 Cell[BoxData[
  RowBox[{
   FractionBox["1", 
    SqrtBox["3"]], 
   RowBox[{"(", GridBox[{
      {"1"},
      {"1"},
      {"1"}
     }], ")"}]}]],
  CellChangeTimes->{{3.8437310934969673`*^9, 3.8437310975994797`*^9}, {
   3.8437311344631567`*^9, 3.843731138323209*^9}, {3.853419538712077*^9, 
   3.85341954583668*^9}, {3.8569618347109957`*^9, 3.856961862176865*^9}},
  ExpressionUUID->"23c3bcf7-6591-41ef-9235-d71097ba6d5c"]
}], "Text",
 CellChangeTimes->{{3.861872663815793*^9, 
  3.8618726788133097`*^9}},ExpressionUUID->"3de81368-763c-491b-8cd0-\
2068c236d20d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Rotation to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "3"], TraditionalForm]],ExpressionUUID->
  "3262f719-b5c2-4bd9-9d87-7322538a2a45"],
 " symmetric point"
}], "Subsubsection",
 CellChangeTimes->{{3.841293299571454*^9, 3.8412933298349705`*^9}, {
   3.8420021385878067`*^9, 3.84200214161567*^9}, {3.84355923200532*^9, 
   3.8435592494330387`*^9}, {3.843731333660619*^9, 3.843731335708041*^9}, {
   3.843732514547295*^9, 3.8437325184823503`*^9}, {3.856961847311624*^9, 
   3.856961891976941*^9}, 
   3.861872650367391*^9},ExpressionUUID->"083b68e9-f304-4f1e-ad9a-\
a6d8d39cc59c"],

Cell[TextData[{
 "It will again be the same as for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "af7ee088-97dc-46a1-8d89-191016552857"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8618726440412273`*^9, 
  3.861872660066867*^9}},ExpressionUUID->"e605974c-99d9-4253-88bb-\
9b511cc5a284"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RA4", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8618726860703382`*^9, 
  3.861872697306933*^9}},ExpressionUUID->"66eeea70-9dc2-48e2-9d55-\
e30a36ebe269"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}], 
      FractionBox["1", 
       SqrtBox["6"]], 
      FractionBox["1", 
       SqrtBox["6"]]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.861872697666254*^9},ExpressionUUID->"fc99f4b1-ccd9-4805-a7ea-\
578647547959"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariants in terms of the pions", "Subsubsection",
 CellChangeTimes->{{3.8419064768959293`*^9, 3.8419064787877307`*^9}, {
  3.8419066343015156`*^9, 
  3.8419066739510603`*^9}},ExpressionUUID->"db0a4c05-d6b7-4a21-8c09-\
15107507c76f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IPionsA5AllVertex", " ", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"IA5R3pO6f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "  ", 
     RowBox[{
      RowBox[{"IA5R3pO10f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA4", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841906773859812*^9, 3.8419068059699345`*^9}, 
   3.841906846947753*^9, {3.843629555622401*^9, 3.843629578490161*^9}, {
   3.843637120265132*^9, 3.843637123977908*^9}, {3.843735773373885*^9, 
   3.8437357811617947`*^9}, {3.843735911815831*^9, 3.8437359152121153`*^9}, {
   3.8534143977764187`*^9, 3.853414402085436*^9}, {3.8569624038811703`*^9, 
   3.856962414737162*^9}, {3.861872718067389*^9, 3.861872724764385*^9}, 
   3.8618732135922832`*^9},ExpressionUUID->"f4615d8c-4d6c-487a-a5e0-\
a4675a209b2b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Complete expansion", "Subsubsection",
 CellChangeTimes->{{3.843738829317882*^9, 
  3.843738832380121*^9}},ExpressionUUID->"7d2c1fa9-eb23-4dcf-8f33-\
a70849536b2c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"seriesPionsA5Vertex", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IPionsA5AllVertex", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]1", "\[Rule]", " ", 
             RowBox[{"y", " ", "\[Pi]1"}]}], ",", 
            RowBox[{"\[Pi]2", "\[Rule]", " ", 
             RowBox[{"y", " ", "\[Pi]2"}]}]}], "}"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y", ",", " ", "0", ",", " ", "4"}], "}"}]}], "]"}], "]"}], 
      "/.", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", "1"}], "}"}]}], ",", "  ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", 
       RowBox[{"Length", "[", "IPionsA5AllVertex", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"seriesPionsA5Vertex", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.843736502104279*^9, 3.843736625554079*^9}, {
  3.843738848154291*^9, 3.843738860389697*^9}, {3.853417144761161*^9, 
  3.853417144947197*^9}, {3.8545344744266043`*^9, 3.854534475534816*^9}, {
  3.856962430009521*^9, 3.856962439656488*^9}, {3.861873209042696*^9, 
  3.861873209887286*^9}},ExpressionUUID->"4fbf1ed8-d8d5-48d9-90ef-\
d3e56a3fb5ea"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{"31", " ", 
          SuperscriptBox["f", "6"]}], "27"], "-", 
        RowBox[{
         FractionBox["32", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["8", "27"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["f", "3"], " ", 
            SuperscriptBox["\[Pi]1", "3"]}], "-", 
           RowBox[{"9", " ", 
            SqrtBox["30"], " ", 
            SuperscriptBox["f", "3"], " ", 
            SuperscriptBox["\[Pi]1", "2"], " ", "\[Pi]2"}], "-", 
           RowBox[{"15", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["f", "3"], " ", "\[Pi]1", " ", 
            SuperscriptBox["\[Pi]2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["30"], " ", 
            SuperscriptBox["f", "3"], " ", 
            SuperscriptBox["\[Pi]2", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["248", "27"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]1", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]1", "2"], " ", 
            SuperscriptBox["\[Pi]2", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]2", "4"]}]}], ")"}]}]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"328", " ", 
          SuperscriptBox["f", "10"]}], "891"], "-", 
        RowBox[{
         FractionBox["800", "891"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "8"], " ", 
            SuperscriptBox["\[Pi]1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["f", "8"], " ", 
            SuperscriptBox["\[Pi]2", "2"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"424", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["f", "7"], " ", 
             SuperscriptBox["\[Pi]1", "3"]}], "-", 
            RowBox[{"9", " ", 
             SqrtBox["30"], " ", 
             SuperscriptBox["f", "7"], " ", 
             SuperscriptBox["\[Pi]1", "2"], " ", "\[Pi]2"}], "-", 
            RowBox[{"15", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["f", "7"], " ", "\[Pi]1", " ", 
             SuperscriptBox["\[Pi]2", "2"]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["30"], " ", 
             SuperscriptBox["f", "7"], " ", 
             SuperscriptBox["\[Pi]2", "3"]}]}], ")"}]}], "1485"], "-", 
        FractionBox[
         RowBox[{"14920", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["f", "6"], " ", 
             SuperscriptBox["\[Pi]1", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["f", "6"], " ", 
             SuperscriptBox["\[Pi]1", "2"], " ", 
             SuperscriptBox["\[Pi]2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["f", "6"], " ", 
             SuperscriptBox["\[Pi]2", "4"]}]}], ")"}]}], "2673"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8437366262741613`*^9, {3.843738851844459*^9, 3.8437388606979218`*^9}, 
   3.843793020589946*^9, 3.84381743821008*^9, {3.844144696187478*^9, 
   3.844144717026002*^9}, 3.844228395179316*^9, 3.844234070085544*^9, 
   3.844245553255739*^9, 3.844245587628849*^9, 3.844246191587797*^9, 
   3.844254976474722*^9, 3.8443198079186897`*^9, 3.844322171766634*^9, 
   3.844836788234342*^9, 3.844840520759634*^9, 3.844844201323752*^9, 
   3.844926354256316*^9, 3.844926385623329*^9, 3.844928468011496*^9, 
   3.844946983996881*^9, {3.844947039155054*^9, 3.844947045220241*^9}, 
   3.8449470834094067`*^9, 3.845104127939555*^9, 3.845526071223263*^9, 
   3.846070529768504*^9, 3.853242467455831*^9, 3.8532426824819183`*^9, 
   3.853403439464188*^9, 3.853403477289645*^9, 3.8534111854972973`*^9, 
   3.853413216219365*^9, 3.853414377497765*^9, 3.8534144103709297`*^9, 
   3.853417146047577*^9, 3.853472663254613*^9, 3.853472768429537*^9, {
   3.8534734110072937`*^9, 3.853473424267939*^9}, 3.853923846261363*^9, 
   3.8539300189151173`*^9, 3.854445799529983*^9, 3.85444589431538*^9, 
   3.854520523137546*^9, {3.854534475899681*^9, 3.8545345011717653`*^9}, 
   3.854534571221239*^9, 3.854534874883119*^9, 3.854535688080925*^9, 
   3.8546021253847027`*^9, 3.856262514663795*^9, 3.856277520913975*^9, 
   3.856277576887459*^9, 3.856354993676474*^9, 3.8563551150585213`*^9, 
   3.856962573395805*^9, 3.856962677876993*^9, 3.856963341530877*^9, 
   3.8617083101947002`*^9, 3.861711602612418*^9, 3.8618727364940453`*^9, 
   3.861873156698308*^9, {3.861873210252931*^9, 
   3.8618732164928417`*^9}},ExpressionUUID->"a534088c-1f71-4e26-9068-\
3fed5baadf37"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Analysis in terms of the pions: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "5"], TraditionalForm]],ExpressionUUID->
  "486f5b39-1f63-4307-949f-32aee053e83b"],
 " invariant point"
}], "Subsection",
 CellChangeTimes->{{3.841901030446748*^9, 3.841901033110815*^9}, {
  3.843734025742425*^9, 3.843734048856719*^9}, {3.856962308248076*^9, 
  3.8569623166173964`*^9}, {3.856962483418977*^9, 
  3.856962483550845*^9}},ExpressionUUID->"a6863000-f235-4d37-8be9-\
6b1c73948c5d"],

Cell[TextData[{
 "The expansion is about the point \[CapitalPhi] = ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    SqrtBox[
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        SqrtBox["5"]}], ")"}]}]], ",", "0", ",", 
    RowBox[{"-", 
     SqrtBox[
      RowBox[{
       FractionBox["1", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["5"]}], ")"}]}]]}]}], "}"}]],
  CellChangeTimes->{{3.856961982261155*^9, 3.856962020570979*^9}, 
    3.856962223189891*^9},ExpressionUUID->
  "d381ad36-fd54-4aa9-9ecd-3a9d19a5009a"]
}], "Text",
 CellChangeTimes->{{3.861873791433805*^9, 
  3.861873801806017*^9}},ExpressionUUID->"5148819a-3e6d-4070-b609-\
fdbe3925484f"],

Cell[CellGroupData[{

Cell[TextData[{
 "Rotation to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "5"], TraditionalForm]],ExpressionUUID->
  "b2ddf985-80a7-4238-81da-a31ba067257e"],
 " symmetric point"
}], "Subsubsection",
 CellChangeTimes->{{3.841293299571454*^9, 3.8412933298349705`*^9}, {
   3.8420021385878067`*^9, 3.84200214161567*^9}, {3.84355923200532*^9, 
   3.8435592494330387`*^9}, {3.843731333660619*^9, 3.843731335708041*^9}, {
   3.843732514547295*^9, 3.8437325184823503`*^9}, {3.854533987628029*^9, 
   3.854533990191802*^9}, 3.8569619055776777`*^9, {3.861873660103586*^9, 
   3.861873667184705*^9}},ExpressionUUID->"4cbd8cb2-6d49-45e8-b529-\
f222e7513bdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RA5", " ", "=", " ", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           FractionBox["1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}]}]]}], "0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           FractionBox["1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}]}]]}]},
       {"0", "1", "0"},
       {
        SqrtBox[
         RowBox[{
          FractionBox["1", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            SqrtBox["5"]}], ")"}]}]], "0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           FractionBox["1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618724290625067`*^9, 3.861872430218416*^9}, 
   3.861873816746188*^9},ExpressionUUID->"2427695e-f6e9-4d69-817a-\
9106392885ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"RA5", ".", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox[
         RowBox[{
          FractionBox["1", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            SqrtBox["5"]}], ")"}]}]], ",", "0", ",", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           FractionBox["1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}]}]]}]}], "}"}]}], "//", "FullSimplify"}], 
    ",", " ", 
    RowBox[{"RA5", ".", 
     RowBox[{"Transpose", "[", "RA5", "]"}]}], ",", " ", 
    RowBox[{"Det", "[", "RA5", "]"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.861872432087186*^9, 3.861872433610799*^9}, {
  3.861873811526444*^9, 3.861873812787344*^9}, {3.8618738522386923`*^9, 
  3.861873885627797*^9}},ExpressionUUID->"055d0ae4-a8d2-47c7-b201-\
befe1e2c594f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariants in terms of the pions", "Subsubsection",
 CellChangeTimes->{{3.8419064768959293`*^9, 3.8419064787877307`*^9}, {
  3.8419066343015156`*^9, 
  3.8419066739510603`*^9}},ExpressionUUID->"9ce2fe5c-4490-45d5-81a6-\
cafc58da1e33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IPionsA5AllZ5", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"IA5R3pO6f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA5", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IA5R3pO10f", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "RA5", "]"}], ".", "\[Phi]A4"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841906773859812*^9, 3.8419068059699345`*^9}, 
   3.841906846947753*^9, {3.843629555622401*^9, 3.843629578490161*^9}, {
   3.843637120265132*^9, 3.843637123977908*^9}, {3.843735773373885*^9, 
   3.8437357811617947`*^9}, {3.843735911815831*^9, 3.8437359152121153`*^9}, {
   3.8534143977764187`*^9, 3.853414402085436*^9}, {3.8569624038811703`*^9, 
   3.856962414737162*^9}, {3.856962504614298*^9, 3.856962516705821*^9}, {
   3.8618739045481033`*^9, 
   3.861873908786298*^9}},ExpressionUUID->"30cc4e80-8abd-4d65-a469-\
4436c51c3efb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete expansion", "Subsubsection",
 CellChangeTimes->{{3.843738829317882*^9, 
  3.843738832380121*^9}},ExpressionUUID->"a2bd1080-2d70-452b-a864-\
35d1bc124d57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"seriesPionsA5Z5", " ", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IPionsA5AllZ5", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]1", "\[Rule]", " ", 
              RowBox[{"y", " ", "\[Pi]1"}]}], ",", 
             RowBox[{"\[Pi]2", "\[Rule]", " ", 
              RowBox[{"y", " ", "\[Pi]2"}]}]}], "}"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"y", ",", " ", "0", ",", " ", "5"}], "}"}]}], "]"}], "]"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{"y", "\[Rule]", "1"}], "}"}]}], ",", "  ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "IPionsA5AllZ5", "]"}]}], "}"}]}], "]"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"seriesPionsA5Z5", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.843736502104279*^9, 3.843736625554079*^9}, {
  3.843738848154291*^9, 3.843738860389697*^9}, {3.853417144761161*^9, 
  3.853417144947197*^9}, {3.8545344744266043`*^9, 3.854534475534816*^9}, {
  3.856962430009521*^9, 3.856962439656488*^9}, {3.856962518831015*^9, 
  3.85696252831487*^9}, {3.8569630056438293`*^9, 3.856963006083336*^9}, {
  3.8618739446590233`*^9, 
  3.861873945929022*^9}},ExpressionUUID->"4f7da772-02df-485f-8d88-\
b135b58824ce"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox["1", "15"], " ", "f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["f", "5"]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["f", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]1", "2"], "+", 
             SuperscriptBox["\[Pi]2", "2"]}], ")"}]}], "-", 
          RowBox[{"248", " ", "f", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]1", "2"], "+", 
              SuperscriptBox["\[Pi]2", "2"]}], ")"}], "2"]}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]1", "5"], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Pi]1", "3"], " ", 
              SuperscriptBox["\[Pi]2", "2"]}], "+", 
             RowBox[{"5", " ", "\[Pi]1", " ", 
              SuperscriptBox["\[Pi]2", "4"]}]}], ")"}]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["f", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "177"}], " ", 
            SuperscriptBox["f", "5"]}], "+", 
           RowBox[{"3180", " ", 
            SuperscriptBox["f", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]1", "2"], "+", 
              SuperscriptBox["\[Pi]2", "2"]}], ")"}]}], "-", 
           RowBox[{"10855", " ", "f", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]1", "2"], "+", 
               SuperscriptBox["\[Pi]2", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{"1317", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]1", "5"], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[Pi]1", "3"], " ", 
               SuperscriptBox["\[Pi]2", "2"]}], "+", 
              RowBox[{"5", " ", "\[Pi]1", " ", 
               SuperscriptBox["\[Pi]2", "4"]}]}], ")"}]}]}], ")"}]}], 
        "4125"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8437366262741613`*^9, {3.843738851844459*^9, 3.8437388606979218`*^9}, 
   3.843793020589946*^9, 3.84381743821008*^9, {3.844144696187478*^9, 
   3.844144717026002*^9}, 3.844228395179316*^9, 3.844234070085544*^9, 
   3.844245553255739*^9, 3.844245587628849*^9, 3.844246191587797*^9, 
   3.844254976474722*^9, 3.8443198079186897`*^9, 3.844322171766634*^9, 
   3.844836788234342*^9, 3.844840520759634*^9, 3.844844201323752*^9, 
   3.844926354256316*^9, 3.844926385623329*^9, 3.844928468011496*^9, 
   3.844946983996881*^9, {3.844947039155054*^9, 3.844947045220241*^9}, 
   3.8449470834094067`*^9, 3.845104127939555*^9, 3.845526071223263*^9, 
   3.846070529768504*^9, 3.853242467455831*^9, 3.8532426824819183`*^9, 
   3.853403439464188*^9, 3.853403477289645*^9, 3.8534111854972973`*^9, 
   3.853413216219365*^9, 3.853414377497765*^9, 3.8534144103709297`*^9, 
   3.853417146047577*^9, 3.853472663254613*^9, 3.853472768429537*^9, {
   3.8534734110072937`*^9, 3.853473424267939*^9}, 3.853923846261363*^9, 
   3.8539300189151173`*^9, 3.854445799529983*^9, 3.85444589431538*^9, 
   3.854520523137546*^9, {3.854534475899681*^9, 3.8545345011717653`*^9}, 
   3.854534571221239*^9, 3.854534874883119*^9, 3.854535688080925*^9, 
   3.8546021253847027`*^9, 3.856262514663795*^9, 3.856277520913975*^9, 
   3.856277576887459*^9, 3.856354993676474*^9, 3.8563551150585213`*^9, {
   3.856962997573021*^9, 3.856963009426703*^9}, 3.861711614026524*^9, 
   3.861873913721202*^9, 
   3.861873948864024*^9},ExpressionUUID->"373dafb2-4f8b-4827-bb8a-\
cdb99854cc33"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["A", "5"], "in", " ", "the", " ", "3"}], 
  TraditionalForm]],ExpressionUUID->"fc15cec5-8780-46ee-824b-96e35c7c8671"]], \
"Chapter",
 CellChangeTimes->{{3.843828176954562*^9, 3.843828180202697*^9}, {
  3.844328194356493*^9, 3.8443282159345207`*^9}, {3.8449282714892282`*^9, 
  3.844928322161522*^9}, {3.8577265876938334`*^9, 3.8577265923390217`*^9}, {
  3.861706660622306*^9, 
  3.8617066607933807`*^9}},ExpressionUUID->"5b580b62-a754-4710-8d9c-\
b1dd6658772f"],

Cell["\<\
Both representations turn out to have the same invariants. It is checked \
below but we do not repeat the analysis.\
\>", "Text",
 CellChangeTimes->{{3.8453779289534616`*^9, 3.845377942830222*^9}, {
  3.8617066651923018`*^9, 
  3.861706667163991*^9}},ExpressionUUID->"c489aa89-c260-48d3-b03d-\
3d24dfe0c72d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "5"], TraditionalForm]],ExpressionUUID->
  "9f1924df-ae86-4cf6-9652-d1e10801732b"],
 " in the 3"
}], "Section",
 CellChangeTimes->{{3.844837083479164*^9, 3.844837095771964*^9}, 
   3.844931485752039*^9, {3.85772914650031*^9, 
   3.8577291474626513`*^9}},ExpressionUUID->"fb2509cc-5624-4ad4-b314-\
7acf187a60b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]5", " ", "=", " ", 
   FractionBox[
    RowBox[{"1", "+", 
     SqrtBox["5"]}], "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.844495051416996*^9, 3.844495055591036*^9}, {
  3.8444951239493103`*^9, 
  3.8444951513369703`*^9}},ExpressionUUID->"72c99237-1cba-4be1-a3e0-\
8549569f9583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA5R31", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", "1"}], "\[Phi]5", 
        FractionBox["1", "\[Phi]5"]},
       {"\[Phi]5", 
        FractionBox["1", "\[Phi]5"], "1"},
       {
        FractionBox["1", "\[Phi]5"], "1", 
        RowBox[{"-", "\[Phi]5"}]}
      }], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844495031574583*^9, 3.844495047541822*^9}, {
  3.844495169813574*^9, 3.844495217548666*^9}, {3.84449545291986*^9, 
  3.844495453117494*^9}, {3.844931229194049*^9, 3.8449313012187653`*^9}, {
  3.857726662564893*^9, 3.857726682017911*^9}, {3.8577290118421183`*^9, 
  3.8577290250665417`*^9}, {3.861874446721781*^9, 
  3.861874449989121*^9}},ExpressionUUID->"b5483f11-5c98-47ef-bf19-\
87a60df51458"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA5R32", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", GridBox[{
       {"1", "\[Phi]5", 
        FractionBox["1", "\[Phi]5"]},
       {
        RowBox[{"-", "\[Phi]5"}], 
        FractionBox["1", "\[Phi]5"], "1"},
       {
        FractionBox["1", "\[Phi]5"], 
        RowBox[{"-", "1"}], "\[Phi]5"}
      }], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844495256452312*^9, 3.844495256985549*^9}, {
  3.844495349453492*^9, 3.844495417574072*^9}, {3.844495454679985*^9, 
  3.844495454899634*^9}, {3.844931268649371*^9, 3.8449313331164103`*^9}, {
  3.8577290581010303`*^9, 3.85772910640576*^9}, {3.861874453318289*^9, 
  3.861874455726253*^9}},ExpressionUUID->"75eee817-19f1-4bc9-9008-\
f319d0538fc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A53AllElements", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1"},
         {"1", "0", "0"},
         {"0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {"1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1"},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1"},
         {
          RowBox[{"-", "1"}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0"},
         {"0", "0", "1"},
         {"1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0"},
         {"0", "1", "0"},
         {"0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          FractionBox["1", "2"]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8448374225207767`*^9, 3.844837435360339*^9}, {
  3.84493145317034*^9, 3.8449314617912283`*^9}, {3.857729208193214*^9, 
  3.8577292169771957`*^9}, {3.861874481196826*^9, 
  3.861874488631071*^9}},ExpressionUUID->"73f86fcf-fd0a-4e22-8289-\
19495e3e48ca"]
}, Closed]],

Cell[CellGroupData[{

Cell["Construct the invariants", "Section",
 CellChangeTimes->{{3.8448369487424593`*^9, 
  3.844836979196866*^9}},ExpressionUUID->"9db3106a-cdcb-4a2e-b69c-\
162a33df6972"],

Cell[CellGroupData[{

Cell["Molien function", "Subsection",
 CellChangeTimes->{{3.8448375769603786`*^9, 
  3.844837580658412*^9}},ExpressionUUID->"9d8ec174-b705-4685-a599-\
99584c793833"],

Cell["The Molien function for the 3 of A5 is", "Text",
 CellChangeTimes->{{3.844837588886808*^9, 
  3.844837600553437*^9}},ExpressionUUID->"77e4d5ed-4903-4f2c-82d8-\
24e2f0821cda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MA5R3", " ", "=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"Length", "[", "A53pAllElements", "]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"Det", "[", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"1", "0", "0"},
            {"0", "1", "0"},
            {"0", "0", "1"}
           }], ")"}], " ", "-", " ", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"A53pAllElements", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "A53pAllElements", "]"}]}], "}"}]}], "]"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844837601395701*^9, 3.844837694255487*^9}, {
  3.8449315655318727`*^9, 3.8449315694765778`*^9}, {3.8532428672903557`*^9, 
  3.8532428719527617`*^9}},ExpressionUUID->"a03ea9a5-83c1-484d-aa5a-\
b6daeb688135"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "-", "\[Lambda]", "+", 
   SuperscriptBox["\[Lambda]", "3"], "+", 
   SuperscriptBox["\[Lambda]", "4"], "+", 
   SuperscriptBox["\[Lambda]", "5"], "-", 
   SuperscriptBox["\[Lambda]", "7"], "-", 
   SuperscriptBox["\[Lambda]", "8"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Lambda]", "+", 
     SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Lambda]", "+", 
     SuperscriptBox["\[Lambda]", "2"], "+", 
     SuperscriptBox["\[Lambda]", "3"], "+", 
     SuperscriptBox["\[Lambda]", "4"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.844837685854876*^9, 3.8448376948433847`*^9}, 
   3.844840547115081*^9, 3.844844227614396*^9, {3.8449315729518547`*^9, 
   3.844931589170143*^9}, 3.84494809135214*^9, 3.844959190809909*^9, 
   3.8451207208980722`*^9, 3.845355252641176*^9, 3.845363697997232*^9, 
   3.8453712432076807`*^9, 3.845371276647914*^9, 3.845372888257073*^9, {
   3.845377741299304*^9, 3.845377752023366*^9}, {3.853242846209902*^9, 
   3.8532428988762827`*^9}, 3.85324331978331*^9, 3.8532440887967253`*^9, 
   3.853307660273759*^9, 3.853403660855483*^9, 3.856340867349687*^9, 
   3.8569548694992123`*^9, 3.8569586620721903`*^9, 3.856960203022324*^9, 
   3.857016312016019*^9, 3.857026295513835*^9, {3.857532728365487*^9, 
   3.857532756219067*^9}, 
   3.85754627141889*^9},ExpressionUUID->"6fabea01-813d-44b8-9acb-\
91dd6b1abfd4"]
}, Open  ]],

Cell["Let us try to guess the order of the fundamental invariants:", "Text",
 CellChangeTimes->{{3.844837705185171*^9, 
  3.844837744189456*^9}},ExpressionUUID->"247c0a9a-8b39-41bb-a57a-\
7a04d6a35ee9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumMA5R3", " ", "=", " ", 
  RowBox[{
   RowBox[{"Num", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       FractionBox["Num", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "6"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "10"]}], ")"}]}]], " ", "\[Equal]", 
       " ", "MA5R3"}], ",", " ", "Num"}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844837728665552*^9, 3.844837870981202*^9}, {
  3.8448382178552113`*^9, 3.84483823650001*^9}, {3.8448395223607683`*^9, 
  3.8448396675546913`*^9}, {3.844860371246251*^9, 3.844860390240741*^9}, {
  3.844866951681067*^9, 3.8448669725192823`*^9}, {3.844931597997402*^9, 
  3.844931603660563*^9}},ExpressionUUID->"da844248-8524-4a36-b88f-\
1d1b901a350d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "15"]}], "}"}]], "Output",
 CellChangeTimes->{{3.844837810630378*^9, 3.844837871795755*^9}, {
   3.844838220948649*^9, 3.844838236822825*^9}, {3.844839525832603*^9, 
   3.8448396679774237`*^9}, 3.844840547144442*^9, 3.844844227639056*^9, {
   3.844860375848336*^9, 3.844860391330987*^9}, {3.844866953320982*^9, 
   3.844866972865794*^9}, {3.844931589198249*^9, 3.844931608029572*^9}, 
   3.844948091392082*^9, 3.8449591908498907`*^9, 3.845120725261281*^9, 
   3.845355252697357*^9, 3.845363698022792*^9, 3.845371244209125*^9, 
   3.845371276679778*^9, 3.8453728882926064`*^9, {3.845377741358779*^9, 
   3.845377752034233*^9}, {3.85324284629832*^9, 3.853242898929432*^9}, 
   3.8532433198283157`*^9, 3.853244088846573*^9, 3.85330766033584*^9, 
   3.853403660885372*^9, 3.856340868214789*^9, 3.856954869597766*^9, 
   3.856958662145418*^9, 3.8569602030632467`*^9, 3.857016312041656*^9, 
   3.8570262955505667`*^9, {3.8575327283967752`*^9, 3.857532756261318*^9}, 
   3.857546271455348*^9},ExpressionUUID->"ed2e4cd2-59dc-499b-a9f7-\
4c63e4e6c7b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbertA5R3", " ", "=", " ", 
  RowBox[{"Series", "[", 
   RowBox[{"MA5R3", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", " ", "0", ",", " ", "10"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.844965002593956*^9, 3.8449650199980392`*^9}, {
  3.8449653604269543`*^9, 
  3.8449653623895807`*^9}},ExpressionUUID->"5ae9cc44-0487-4c93-bcf2-\
ad105d3dc29e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "2"], "+", 
   SuperscriptBox["\[Lambda]", "4"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "6"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "11"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 0, {1, 0, 1, 0, 1, 0, 2, 0, 2, 0, 3}, 0, 
   11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844965020728814*^9, 3.8449653647830067`*^9, 3.845120730596767*^9, 
   3.8453552527297*^9, 3.8453636980607643`*^9, 3.845371244238353*^9, 
   3.84537127668699*^9, 3.845372888329261*^9, {3.845377741371228*^9, 
   3.8453777520643473`*^9}, {3.853242846344636*^9, 3.853242898977111*^9}, 
   3.853243319854065*^9, 3.853244088871521*^9, 3.853307660400978*^9, 
   3.853403660903891*^9, 3.856340868246339*^9, 3.856954869733555*^9, 
   3.856958662191474*^9, 3.8569602031014853`*^9, 3.857016312078113*^9, 
   3.8570262955753613`*^9, {3.857532728409884*^9, 3.857532756272587*^9}, 
   3.857546271492406*^9},ExpressionUUID->"2bb29ef6-6cd3-4a21-afd4-\
e7e153a0aa60"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The invariants", "Subsection",
 CellChangeTimes->{{3.8569591082805653`*^9, 3.856959112078528*^9}, {
  3.856959151454932*^9, 3.856959152969397*^9}, {3.857546573602866*^9, 
  3.85754657432944*^9}},ExpressionUUID->"b84701df-f563-4e9b-a037-\
4fe7b15d4805"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R3O6f", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"22", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "2"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}]}], " ", "-", " ", 
   RowBox[{"2", 
    SqrtBox["5"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IA5R3O10f", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}]}], " ", "+", " ", 
   RowBox[{"38", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["7", "11"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], "3"]}], " ", "-", " ", 
   RowBox[{
    FractionBox["128", 
     RowBox[{"11", 
      SqrtBox["5"]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], "2"]}], " ", "+", " ", 
   RowBox[{
    FractionBox["6", 
     SqrtBox["5"]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "4"]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.856959157021693*^9, 3.856959240829068*^9}, {
   3.856959312557538*^9, 3.856959321735524*^9}, 3.857729249330769*^9, {
   3.861874542494467*^9, 
   3.861874542782577*^9}},ExpressionUUID->"aa2ad768-72d6-4bba-93be-\
07c7febfb573"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["A", "5"], " ", "in", " ", "the", " ", "4"}], 
  TraditionalForm]], "Chapter",
 CellChangeTimes->{{3.84431907691735*^9, 3.844319082823988*^9}, {
   3.8449263532683697`*^9, 3.844926354727147*^9}, {3.8449281249285593`*^9, 
   3.844928156264514*^9}, {3.852783690876165*^9, 3.852783711071376*^9}, {
   3.8528842447601633`*^9, 3.852884244854416*^9}, {3.852886880847271*^9, 
   3.852886889811791*^9}, 3.852887737503869*^9, {3.854261227690811*^9, 
   3.8542612385498323`*^9}, {3.861764999453979*^9, 
   3.861765000499954*^9}},ExpressionUUID->"ce7877c5-00e6-4a65-a61c-\
03ff16ea5d01"],

Cell[CellGroupData[{

Cell[TextData[{
 "Elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "5"], TraditionalForm]],ExpressionUUID->
  "e33d272b-3ea8-4635-97c9-098fea83fd91"],
 " in the 4"
}], "Section",
 CellChangeTimes->{{3.8418282778448553`*^9, 3.8418282996276827`*^9}, {
   3.84200233316115*^9, 3.8420023369624977`*^9}, {3.8420059490693474`*^9, 
   3.8420059521209364`*^9}, {3.844926357539562*^9, 3.8449263696287937`*^9}, {
   3.852783865233288*^9, 3.852783865737796*^9}, {3.852884756332244*^9, 
   3.852884756471279*^9}, 3.852887735766507*^9, {3.854261246677208*^9, 
   3.8542612495905848`*^9}, 3.856856832198619*^9, 
   3.8617650168339043`*^9},ExpressionUUID->"fb6356a2-8fcb-4681-957c-\
cba2fe4aad84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA5R41", "=", " ", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", 
         SqrtBox["5"]}]},
       {
        RowBox[{"-", "1"}], "3", "1", 
        RowBox[{"-", 
         SqrtBox["5"]}]},
       {
        RowBox[{"-", "3"}], "1", 
        RowBox[{"-", "1"}], 
        SqrtBox["5"]},
       {
        RowBox[{"-", 
         SqrtBox["5"]}], 
        RowBox[{"-", 
         SqrtBox["5"]}], 
        SqrtBox["5"], 
        RowBox[{"-", "1"}]}
      }], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841828527740549*^9, 3.841828559863016*^9}, {
   3.841828643408661*^9, 3.841828644246551*^9}, {3.8418310445359974`*^9, 
   3.841831044608122*^9}, {3.8420059584630013`*^9, 3.842006003753168*^9}, {
   3.852783872958067*^9, 3.852783880145502*^9}, {3.852797588512155*^9, 
   3.85279763893851*^9}, {3.8528087970029373`*^9, 3.852808812111685*^9}, {
   3.852870405111161*^9, 3.852870405465555*^9}, {3.8528850628670063`*^9, 
   3.852885081785388*^9}, {3.852885420371258*^9, 3.8528854254743156`*^9}, {
   3.852885459213502*^9, 3.852885463336697*^9}, {3.852887795895035*^9, 
   3.852887801578293*^9}, {3.852887841878899*^9, 3.852887845219532*^9}, {
   3.854261374221521*^9, 3.854261416657098*^9}, {3.854261447339078*^9, 
   3.854261474954563*^9}, {3.861874618975944*^9, 3.861874620806603*^9}, 
   3.861874818176265*^9},ExpressionUUID->"f2992ef3-4a1d-45ec-b018-\
3fc6483372e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA5R42", " ", "=", " ", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "3"}], 
        SqrtBox["5"]},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], "1", 
        SqrtBox["5"]},
       {"3", "1", "1", 
        SqrtBox["5"]},
       {
        SqrtBox["5"], 
        RowBox[{"-", 
         SqrtBox["5"]}], 
        RowBox[{"-", 
         SqrtBox["5"]}], 
        RowBox[{"-", "1"}]}
      }], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852870434808365*^9, 3.852870451748933*^9}, {
   3.85288508712079*^9, 3.852885093935911*^9}, {3.8542614078591213`*^9, 
   3.8542614150944557`*^9}, {3.854261495922944*^9, 3.85426152525174*^9}, {
   3.861874623103065*^9, 3.86187462480516*^9}, 
   3.8618748192354193`*^9},ExpressionUUID->"523a3dce-ffa0-4d35-a5d5-\
cbcda0d19b8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A5AllElementsR4", "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0"},
         {"0", "1", "0", "0"},
         {"0", "0", "1", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1", "0"},
         {"1", "0", "0", "0"},
         {"0", "1", "0", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0"},
         {"0", "0", "1", "0"},
         {"1", "0", "0", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}], "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "1", "0", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "1", "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"1", "0", "0", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "1", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"1", "0", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox["1", "4"], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox["3", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["1", "4"], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["5"], "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox["3", "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          FractionBox[
           SqrtBox["5"], "4"]},
         {
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          FractionBox[
           SqrtBox["5"], "4"], 
          RowBox[{"-", 
           FractionBox["1", "4"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852870668392598*^9, 3.852870681151791*^9}, {
   3.852870929548999*^9, 3.852870939182601*^9}, {3.852871082984942*^9, 
   3.852871092800596*^9}, {3.8528852689267597`*^9, 3.852885269283622*^9}, 
   3.852913489707357*^9, {3.8542617231467524`*^9, 3.854261735673085*^9}, {
   3.861874849511207*^9, 
   3.861874895010522*^9}},ExpressionUUID->"621bc8cc-c286-4f80-9006-\
9e6fb0ef4a7c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariant analysis and little groups", "Section",
 CellChangeTimes->{{3.842002418736807*^9, 3.8420024228186564`*^9}, {
  3.844926365266529*^9, 3.844926366571048*^9}, {3.844928392454904*^9, 
  3.844928399071609*^9}},ExpressionUUID->"cbd0b906-537d-4442-b1e3-\
e47a40b7016d"],

Cell[TextData[{
 "We find the invariants of the 4 of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "5"], TraditionalForm]],
  CellChangeTimes->{{3.84431907691735*^9, 3.844319082823988*^9}, {
    3.8449263532683697`*^9, 3.844926354727147*^9}, {3.8449281249285593`*^9, 
    3.844928156264514*^9}, {3.852783690876165*^9, 3.852783711071376*^9}, {
    3.8528842447601633`*^9, 3.852884244854416*^9}, {3.852886880847271*^9, 
    3.852886889811791*^9}, 3.852887737503869*^9, {3.854261227690811*^9, 
    3.8542612385498323`*^9}, {3.861764999453979*^9, 3.861765000499954*^9}},
  ExpressionUUID->"2ee310e2-6317-4c74-9976-9a46e96e7da5"],
 " and their \[OpenCurlyDoubleQuote]natural\[CloseCurlyDoubleQuote] critical \
points"
}], "Text",
 CellChangeTimes->{{3.843732677783551*^9, 3.8437329017334623`*^9}, {
  3.852801059131256*^9, 3.852801065429324*^9}, {3.8617650222109623`*^9, 
  3.861765040457026*^9}},ExpressionUUID->"c4f6057b-1dfc-4ccb-aab8-\
68f84906e946"],

Cell[CellGroupData[{

Cell["Molien function", "Subsection",
 CellChangeTimes->{{3.8420912713957453`*^9, 
  3.8420912751889944`*^9}},ExpressionUUID->"cd6ba214-fc48-4cec-a165-\
2f35e3344ef8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MA5R4", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"Length", "[", "A5AllElementsR4", "]"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Det", "[", 
          RowBox[{
           RowBox[{"(", GridBox[{
              {"1", "0", "0", "0"},
              {"0", "1", "0", "0"},
              {"0", "0", "1", "0"},
              {"0", "0", "0", "1"}
             }], ")"}], "-", 
           RowBox[{"\[Lambda]", " ", 
            RowBox[{"A5AllElementsR4", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", 
          RowBox[{"Length", "[", "A5AllElementsR4", "]"}]}], "}"}]}], "]"}]}],
      "//", "FullSimplify"}], "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.842092323740612*^9, 3.8420923381120887`*^9}, {
   3.8449648673722677`*^9, 3.844964869408268*^9}, {3.852801098193042*^9, 
   3.852801162653297*^9}, {3.852805476132622*^9, 3.852805476451528*^9}, {
   3.852872160995077*^9, 3.852872169410881*^9}, {3.8528851860022717`*^9, 
   3.85288519235798*^9}, {3.85288522266565*^9, 3.8528852227307796`*^9}, {
   3.8528852758278847`*^9, 3.8528852814514303`*^9}, {3.852913484206011*^9, 
   3.852913505691545*^9}, {3.8542617500055532`*^9, 3.854261801206942*^9}, {
   3.854261916095402*^9, 3.854261917019314*^9}, 3.854421889213314*^9, {
   3.861874904191111*^9, 
   3.861874904365361*^9}},ExpressionUUID->"77c5c8a4-2eed-4cda-89bc-\
32c8b422f5e8"],

Cell["Write numerator and denominator in the appropriate way:", "Text",
 CellChangeTimes->{{3.861765104085493*^9, 
  3.861765120785346*^9}},ExpressionUUID->"36a869a9-ddd2-48bd-9187-\
2b27aa366428"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumMA5R4", " ", "=", " ", 
  RowBox[{
   RowBox[{"Num", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       FractionBox["Num", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "3"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "4"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "5"]}], ")"}]}]], " ", "\[Equal]", " ",
        "MA5R4"}], ",", " ", "Num"}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844837728665552*^9, 3.844837870981202*^9}, {
   3.8448382178552113`*^9, 3.84483823650001*^9}, {3.8448395223607683`*^9, 
   3.8448396675546913`*^9}, {3.844860371246251*^9, 3.844860390240741*^9}, {
   3.844866951681067*^9, 3.8448669725192823`*^9}, {3.844931597997402*^9, 
   3.844931603660563*^9}, {3.852801204817697*^9, 3.8528012394756536`*^9}, {
   3.852805470292617*^9, 3.852805472483582*^9}, {3.852872178607078*^9, 
   3.852872181155984*^9}, {3.8528758663955593`*^9, 3.852875870176855*^9}, {
   3.852885199438931*^9, 3.852885255417934*^9}, {3.8528852886635303`*^9, 
   3.8528854017440968`*^9}, {3.852885433583132*^9, 3.852885475487101*^9}, {
   3.85291354265154*^9, 3.852913555910366*^9}, 3.852913830952361*^9, {
   3.854261864337975*^9, 3.8542619398712263`*^9}, {3.854262099935758*^9, 
   3.8542621665136223`*^9}},ExpressionUUID->"b9e2ea88-e6f7-46e8-833e-\
8f542759ca0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "10"]}], "}"}]], "Output",
 CellChangeTimes->{{3.85426213388387*^9, 3.854262167666448*^9}, 
   3.8544484490550413`*^9, 3.854538087330772*^9, 3.8545402038086777`*^9, 
   3.854623645590371*^9, 3.854802762873641*^9, 3.8574750412932673`*^9, 
   3.857531874906546*^9, 3.857532354399014*^9, 3.857554777637445*^9, 
   3.857634306171842*^9, 3.857634428527484*^9, 3.86176507813479*^9, 
   3.8618749091619177`*^9},ExpressionUUID->"9420ea59-2e64-409f-82e9-\
a623da3a0697"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbertMA5R4", " ", "=", " ", 
  RowBox[{"Series", "[", 
   RowBox[{"MA5R4", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", " ", "0", ",", " ", "10"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.844964887717452*^9, 3.8449649031881533`*^9}, {
  3.852807542913171*^9, 3.852807547155649*^9}, {3.852913588775934*^9, 
  3.852913598970503*^9}, {3.854262169830151*^9, 
  3.854262182184002*^9}},ExpressionUUID->"9a362b46-939a-4182-8111-\
44d2c255d2ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["\[Lambda]", "2"], "+", 
   SuperscriptBox["\[Lambda]", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "5"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "6"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "7"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "8"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "9"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Lambda]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "11"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 0, {1, 0, 1, 1, 2, 2, 3, 3, 5, 5, 8}, 0, 
   11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8528075476978817`*^9, 3.852810072809102*^9, 3.852870427272705*^9, 
   3.852871675816*^9, 3.852885504608449*^9, 3.852885604463787*^9, 
   3.8528874689113617`*^9, 3.852899718420903*^9, 3.852913527151375*^9, {
   3.852913589581777*^9, 3.8529136279044943`*^9}, 3.8533238857792683`*^9, 
   3.853388056127222*^9, 3.853388097949348*^9, 3.853563295922596*^9, 
   3.8536941319627542`*^9, 3.85381930436899*^9, 3.85384996456428*^9, 
   3.853853188685444*^9, 3.853906348075783*^9, {3.8542621775586023`*^9, 
   3.854262182454946*^9}, 3.8544484490964937`*^9, 3.8545380873680573`*^9, 
   3.854540203850779*^9, 3.854623645621209*^9, 3.8548027629169073`*^9, 
   3.85747504135744*^9, 3.85753187493944*^9, 3.8575323544496603`*^9, 
   3.8575547776947613`*^9, 3.857634306243984*^9, 3.857634428538336*^9, 
   3.861765078190336*^9, 
   3.8618749118029327`*^9},ExpressionUUID->"4cfd4839-2236-4b91-b46b-\
c1022e4f4a81"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Construction of the invariants ", "Subsection",
 CellChangeTimes->{{3.8453587067406597`*^9, 3.845358719814336*^9}, {
   3.845359337589888*^9, 3.845359359637836*^9}, {3.845377960222652*^9, 
   3.845377962655118*^9}, {3.8455324495827637`*^9, 3.845532451458765*^9}, {
   3.85287157400874*^9, 3.852871575989203*^9}, {3.854421684181964*^9, 
   3.854421687874092*^9}, 
   3.854422401487649*^9},ExpressionUUID->"d5f39f2a-bfba-493a-a570-\
3c5950eeecd2"],

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["A", "5"]],
  CellChangeTimes->{{3.845358850728353*^9, 3.845358870445758*^9}, {
   3.852871639534567*^9, 3.8528716415043716`*^9}, {3.852885636893216*^9, 
   3.852885639085039*^9}, {3.854262193221328*^9, 3.854262201622064*^9}},
  ExpressionUUID->"c8c6092c-bc95-4abc-9224-521941b8aa9f"],
 " in the 4 contains ",
 Cell[BoxData[
  SubscriptBox["A", "4"]],
  CellChangeTimes->{{3.845358850728353*^9, 3.845358870445758*^9}, {
   3.852871639534567*^9, 3.8528716415043716`*^9}, {3.852885636893216*^9, 
   3.852885639085039*^9}, {3.854262193221328*^9, 3.854262201622064*^9}},
  ExpressionUUID->"d6976ab7-5cdd-47b7-8e13-11e071166b74"],
 " as a subgroup in the induced representation 3+1. Therefore we can always \
construct its invariants using those of the 3 of ",
 Cell[BoxData[
  SubscriptBox["A", "4"]],
  CellChangeTimes->{{3.845358850728353*^9, 3.845358870445758*^9}, {
   3.852871639534567*^9, 3.8528716415043716`*^9}, {3.852885636893216*^9, 
   3.852885639085039*^9}, {3.854262193221328*^9, 3.854262201622064*^9}},
  ExpressionUUID->"407ed3fd-beeb-4257-a6f1-251db9c5b353"],
 ". By inspection in the matrix representations above, one can see that ",
 Cell[BoxData[
  SubscriptBox["A", "4"]],
  CellChangeTimes->{{3.845358850728353*^9, 3.845358870445758*^9}, {
   3.852871639534567*^9, 3.8528716415043716`*^9}, {3.852885636893216*^9, 
   3.852885639085039*^9}, {3.854262193221328*^9, 3.854262201622064*^9}},
  ExpressionUUID->"6cd9b443-8bb9-4064-80fa-c99d4f85ce17"],
 " is defined in the three first coordinates exactly as it was in the 3 \
representation. Using that information it is very easy to calculate the \
invariants."
}], "Text",
 CellChangeTimes->{{3.854422415374999*^9, 3.854422560506267*^9}, {
  3.861874923844302*^9, 
  3.861874943861314*^9}},ExpressionUUID->"51cfe677-5693-440d-a02e-\
3159b3f08c94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenA5", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"GA5R41", ",", " ", "GA5R42"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861875145815816*^9, 
  3.861875154489204*^9}},ExpressionUUID->"2e11592e-2e51-4f73-985c-\
9e543f1164a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x4", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", " ", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", " ", 
     SubscriptBox["x", "4"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.842003443602771*^9, 3.8420034542846913`*^9}, {
   3.854421724735346*^9, 3.854421726431559*^9}, 
   3.861765143835352*^9},ExpressionUUID->"6abf8911-575b-43f2-9672-\
a4b5d3248b2a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I2f", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "2"], " ", "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "2"], " ", "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"I2f", "[", "x4", "]"}]}], "Input",
 CellChangeTimes->{{3.842003381779788*^9, 3.8420034645488153`*^9}, {
  3.842004288428738*^9, 3.842004295792671*^9}, {3.844246013831746*^9, 
  3.8442460361108103`*^9}, {3.8544216967645073`*^9, 3.854421701323838*^9}, {
  3.854421736765708*^9, 3.854421738113579*^9}, {3.854422018061223*^9, 
  3.854422020214896*^9}},ExpressionUUID->"99646849-2023-4320-aa1b-\
92af5b13f32f"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "2"], "+", 
  SubsuperscriptBox["x", "2", "2"], "+", 
  SubsuperscriptBox["x", "3", "2"]}]], "Output",
 CellChangeTimes->{
  3.842003465082099*^9, 3.842003696738245*^9, 3.842004296959587*^9, 
   3.842006661660144*^9, 3.8420130962143335`*^9, 3.842069367674515*^9, 
   3.8420724780257263`*^9, 3.8424122932611413`*^9, 3.842412383684277*^9, 
   3.8424990780292196`*^9, 3.8424991830710754`*^9, 3.842586927925397*^9, 
   3.8425869630422616`*^9, 3.8429498225031424`*^9, 3.84318760982076*^9, 
   3.843550613387313*^9, 3.843730903856512*^9, 3.843793012357283*^9, 
   3.8438174318243523`*^9, {3.844144687534419*^9, 3.844144711399704*^9}, 
   3.844227647290291*^9, 3.84422812426252*^9, 3.844234058652594*^9, 
   3.8442455409964943`*^9, 3.844245575192604*^9, {3.844246028415922*^9, 
   3.844246039676528*^9}, 3.844246185420391*^9, 3.8442547747359943`*^9, 
   3.8442549667275963`*^9, 3.844319797836068*^9, 3.844322161087105*^9, 
   3.844836776245772*^9, 3.844840510647852*^9, 3.84484418924128*^9, 
   3.8449263437945147`*^9, 3.844926377660524*^9, 3.844928456839478*^9, 
   3.845104110100534*^9, 3.845526054333913*^9, 3.846070513413415*^9, 
   3.853242663772565*^9, 3.8534034586160517`*^9, 3.8534111308645163`*^9, 
   3.853413181218987*^9, 3.853414328025094*^9, 3.8534726417510023`*^9, 
   3.853472745176468*^9, 3.8539238238456507`*^9, 3.8539299942679167`*^9, {
   3.8544217021284943`*^9, 3.854421739201791*^9}, 3.854422033737484*^9, 
   3.854448449223567*^9, 3.8545380026073523`*^9, 3.8545380487640553`*^9, 
   3.854538087459404*^9, 3.8545402039782333`*^9, 3.854623645685617*^9, 
   3.8548027630411253`*^9, 3.857475041545004*^9, 3.857531875026218*^9, 
   3.857532354551189*^9, 3.857554777820397*^9, 3.8576343063300323`*^9, 
   3.8576344286240396`*^9, 3.8617650783051863`*^9, 3.8617651506028757`*^9, 
   3.8618750494620943`*^9, {3.861875130780085*^9, 
   3.8618751589160223`*^9}},ExpressionUUID->"2fbf3d64-98ae-4cb8-b970-\
2ab13cdc0679"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I3f", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"I3f", "[", "x4", "]"}]}], "Input",
 CellChangeTimes->{{3.8420037651208353`*^9, 3.8420037795457277`*^9}, {
  3.8420042919777985`*^9, 3.8420042993661304`*^9}, {3.8442460122504883`*^9, 
  3.8442460371599693`*^9}, {3.85442170906717*^9, 3.854421713249289*^9}, {
  3.854422024149435*^9, 
  3.854422025830599*^9}},ExpressionUUID->"9b798b2f-558d-452c-871e-\
5e7737dc377c"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["x", "1"], " ", 
  SubscriptBox["x", "2"], " ", 
  SubscriptBox["x", "3"]}]], "Output",
 CellChangeTimes->{{3.8420042926875534`*^9, 3.8420043000335765`*^9}, 
   3.8420066617708673`*^9, 3.8420130962939773`*^9, 3.8420693677104006`*^9, 
   3.842072478045272*^9, 3.842412293311573*^9, 3.84241238373514*^9, 
   3.8424990781118093`*^9, 3.842499183142686*^9, 3.842586928008712*^9, 
   3.84258696309612*^9, 3.8429498240854063`*^9, 3.843187609873701*^9, 
   3.843550613393387*^9, 3.843730903872555*^9, 3.84379301238124*^9, 
   3.843817431858925*^9, {3.8441446875522137`*^9, 3.844144711422639*^9}, 
   3.844227647307867*^9, 3.844228124310376*^9, 3.8442340586761436`*^9, 
   3.844234928667164*^9, 3.844245541052623*^9, 3.844245575208913*^9, 
   3.8442460413173847`*^9, 3.844246185452797*^9, 3.844254774754796*^9, 
   3.8442549667728033`*^9, 3.844319797857785*^9, 3.844322161123355*^9, 
   3.8448367763018427`*^9, 3.844840510652923*^9, 3.844844189247596*^9, 
   3.844926343803562*^9, 3.844926377669591*^9, 3.844928456849163*^9, 
   3.8451041101215067`*^9, 3.845526054353652*^9, 3.84607051342988*^9, 
   3.853242663816554*^9, 3.853403458647654*^9, 3.853411131034135*^9, 
   3.8534131812838306`*^9, 3.853414328049424*^9, 3.8534726417625*^9, 
   3.853472745202876*^9, 3.8539238238893137`*^9, 3.853929994304573*^9, {
   3.854421713725461*^9, 3.8544217307835503`*^9}, 3.854422035001709*^9, 
   3.854448449241393*^9, 3.8545380026357317`*^9, 3.85453804880344*^9, 
   3.854538087491651*^9, 3.8545402040219603`*^9, 3.854623645706808*^9, 
   3.854802763077485*^9, 3.857475041597123*^9, 3.857531875051207*^9, 
   3.857532354576054*^9, 3.857554777858132*^9, 3.857634306359229*^9, 
   3.8576344286375504`*^9, 3.861765078344398*^9, 3.86176515065241*^9, 
   3.861875049471773*^9, {3.861875130790826*^9, 
   3.861875158954793*^9}},ExpressionUUID->"26af31ef-575e-47f7-87fe-\
698207f524cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I4f", "[", "x_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "4"], " ", "+", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "4"], "+", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "4"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"I4f", "[", "x4", "]"}]}], "Input",
 CellChangeTimes->{{3.8420037819286613`*^9, 3.8420038007258716`*^9}, {
  3.8420042832601833`*^9, 3.842004283431285*^9}, {3.8420043139944515`*^9, 
  3.842004314844694*^9}, {3.8442460107969093`*^9, 3.844246038275341*^9}, {
  3.85442173306548*^9, 3.8544217431312323`*^9}, {3.854422028198427*^9, 
  3.854422030230373*^9}},ExpressionUUID->"9867484d-6530-4937-98fb-\
9e4221211c3b"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "4"], "+", 
  SubsuperscriptBox["x", "2", "4"], "+", 
  SubsuperscriptBox["x", "3", "4"]}]], "Output",
 CellChangeTimes->{
  3.84200431566537*^9, 3.8420066618652234`*^9, 3.8420130963737974`*^9, 
   3.842069367743306*^9, 3.8420724780612307`*^9, 3.842412293323511*^9, 
   3.8424123837854595`*^9, 3.842499078194743*^9, 3.8424991832146707`*^9, 
   3.8425869280852222`*^9, 3.842586963161297*^9, 3.8429498242664413`*^9, 
   3.843187609932351*^9, 3.8435506134156647`*^9, 3.843730903877783*^9, 
   3.84379301238905*^9, 3.843817431874263*^9, {3.844144687557513*^9, 
   3.844144711427517*^9}, 3.844227647351129*^9, 3.844228124323841*^9, 
   3.844234058710774*^9, 3.8442455410880833`*^9, 3.8442455752574167`*^9, {
   3.84424601926221*^9, 3.8442460725676413`*^9}, 3.844246185478631*^9, 
   3.844254774797521*^9, 3.8442549667972317`*^9, 3.844319797869185*^9, 
   3.844322161129469*^9, 3.844836776323085*^9, 3.844840510658917*^9, 
   3.844844189268705*^9, 3.844926343820331*^9, 3.844926377690598*^9, 
   3.8449284568715343`*^9, 3.84510411012708*^9, 3.845526054359212*^9, 
   3.8460705134367323`*^9, 3.853242663841153*^9, 3.8534034586588707`*^9, 
   3.853411131059824*^9, 3.85341318131043*^9, 3.853414328126248*^9, 
   3.8534726417871237`*^9, 3.8534727452139893`*^9, 3.853923823911922*^9, 
   3.85392999433152*^9, 3.854421743780162*^9, 3.85442203643417*^9, 
   3.854448449271365*^9, 3.85453800272969*^9, 3.854538048823378*^9, 
   3.8545380875086946`*^9, 3.8545402040488453`*^9, 3.854623645746564*^9, 
   3.85480276309033*^9, 3.8574750416373997`*^9, 3.857531875066943*^9, 
   3.857532354596387*^9, 3.857554777867826*^9, 3.857634306372748*^9, 
   3.85763442865965*^9, 3.861765078363735*^9, 3.861765150666379*^9, 
   3.861875049502427*^9, {3.8618751308242893`*^9, 
   3.8618751589642277`*^9}},ExpressionUUID->"303e9fbc-5a30-49f1-8cd0-\
75033886d865"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Order 2", "Subsubsection",
 CellChangeTimes->{{3.852871595727901*^9, 
  3.852871599040655*^9}},ExpressionUUID->"11dabf76-e2bd-40c8-a961-\
da5de7db05fc"],

Cell["The only possible arranged is the SO(4) 2-order invariant:", "Text",
 CellChangeTimes->{{3.854422640557291*^9, 
  3.854422650786378*^9}},ExpressionUUID->"6c4f071f-216e-4229-a9cb-\
2243ef6d59b7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R4O2f", "[", "x_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"I2f", "[", "x", "]"}], "+", 
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{"IA5R4O2f", "[", "x4", "]"}]}], "Input",
 CellChangeTimes->{{3.841920034991577*^9, 3.841920057867667*^9}, 
   3.8419201120737133`*^9, {3.8419210403810205`*^9, 3.841921074553558*^9}, 
   3.841921352070365*^9, {3.8419813811781116`*^9, 3.8419813927842083`*^9}, {
   3.854422652508436*^9, 
   3.8544226980651283`*^9}},ExpressionUUID->"7f4531ab-1ec8-4814-bffc-\
09875ed81ed2"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "2"], "+", 
  SubsuperscriptBox["x", "2", "2"], "+", 
  SubsuperscriptBox["x", "3", "2"], "+", 
  SubsuperscriptBox["x", "4", "2"]}]], "Output",
 CellChangeTimes->{{3.841981388085169*^9, 3.841981393216649*^9}, 
   3.8419814355502663`*^9, 3.84200370115696*^9, 3.8420065582052565`*^9, 
   3.8420067461858683`*^9, 3.8420694557787457`*^9, 3.8424117119980516`*^9, 
   3.842412512570806*^9, 3.8424125486866145`*^9, 3.842499166456002*^9, 
   3.8426142939394307`*^9, 3.842949935243176*^9, 3.8438116009600353`*^9, 
   3.843811745553336*^9, 3.843883369083829*^9, 3.8441414810963593`*^9, 
   3.844246360311846*^9, 3.844246397588098*^9, {3.854422672965419*^9, 
   3.854422698516869*^9}, 3.8544484493478003`*^9, 3.8545380027481117`*^9, 
   3.854538048868945*^9, 3.85453808754991*^9, 3.854540204116345*^9, 
   3.8546236457777023`*^9, 3.854802763141698*^9, 3.857475041742054*^9, 
   3.857531875104566*^9, 3.857532354633822*^9, 3.857554777913512*^9, 
   3.8576343064105453`*^9, 3.85763442869899*^9, 3.8617650784160357`*^9, 
   3.861765150705676*^9, 3.8618750495441504`*^9, {3.861875130832737*^9, 
   3.861875158992505*^9}},ExpressionUUID->"0e82b666-cdfc-4b6e-a470-\
17f7011167b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Order 3", "Subsubsection",
 CellChangeTimes->{{3.854422703640175*^9, 
  3.854422705276931*^9}},ExpressionUUID->"0a3a515d-26b8-4050-bef6-\
e5779d0ee194"],

Cell["Now we can find more combinations, which are", "Text",
 CellChangeTimes->{{3.8544227719798393`*^9, 
  3.854422780795987*^9}},ExpressionUUID->"aa988bd4-1667-4fd8-92f6-\
8c691b859093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IA5R4O3aux", "[", "x_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"a", " ", 
    RowBox[{"I3f", "[", "x", "]"}]}], " ", "+", " ", 
   RowBox[{"b", " ", 
    RowBox[{"I2f", "[", "x", "]"}], 
    RowBox[{"x", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], "+", 
   RowBox[{"c", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "3"]}]}]}]], "Input",
 CellChangeTimes->{{3.854422759869042*^9, 
  3.854422827590761*^9}},ExpressionUUID->"fa3c513f-ecda-44ce-a72c-\
5f495eb761d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoeffsAuxIA5R4O3", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"IA5R4O3aux", "[", 
          RowBox[{
           RowBox[{"GenA5", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ".", "x4"}], "]"}], " ", "-", 
         RowBox[{"IA5R4O3aux", "[", "x4", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["x", "1"], ",", " ", 
          SubscriptBox["x", "2"], ",", " ", 
          SubscriptBox["x", "3"], ",", " ", 
          SubscriptBox["x", "4"]}], "}"}]}], "]"}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "GenA5", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8419243730052586`*^9, 3.841924397483969*^9}, {
  3.8419814979839554`*^9, 3.8419815031177263`*^9}, {3.854422788581949*^9, 
  3.854422795263832*^9}, {3.8544228337871113`*^9, 3.854422876922635*^9}, {
  3.8544229707870617`*^9, 
  3.854423016041128*^9}},ExpressionUUID->"9404037d-eaf8-4306-9f57-\
d3c503b0bb38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoeffsIA5R4O3", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoeffsAuxIA5R4O3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "\[Equal]", " ", "0"}], ",", 
       " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "CoeffsAuxIA5R4O3", "]"}]}], "}"}]}], "]"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.841922189772013*^9, 3.8419222390930805`*^9}, {
  3.841922436665207*^9, 3.841922439710939*^9}, {3.8419231939966755`*^9, 
  3.8419232089387484`*^9}, {3.841923252776617*^9, 3.841923267253847*^9}, {
  3.841923406331049*^9, 3.8419234064212537`*^9}, {3.841924335345188*^9, 
  3.8419244131948137`*^9}, {3.841981509893682*^9, 3.841981514565896*^9}, {
  3.85442302136441*^9, 
  3.854423039739127*^9}},ExpressionUUID->"0377ff34-8d38-48eb-bb71-\
3150d573092e"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   459,16,27143555931139987071,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8618751590451593`*^9},ExpressionUUID->"c195eb67-1fc1-4292-ad8c-\
b51a752a028c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["a", 
      RowBox[{"2", " ", 
       SqrtBox["5"]}]]}]}], ",", 
   RowBox[{"c", "\[Rule]", 
    FractionBox["a", 
     RowBox[{"2", " ", 
      SqrtBox["5"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8419222432347317`*^9, {3.8419224370590763`*^9, 3.8419224400681477`*^9}, 
   3.8419232109108543`*^9, {3.8419232577919135`*^9, 3.8419232677785892`*^9}, 
   3.8419234075003676`*^9, 3.841923894386064*^9, 3.841924261046193*^9, 
   3.8419244153318095`*^9, 3.841924568018961*^9, 3.8419775175358706`*^9, 
   3.8419775823274665`*^9, 3.841981435920489*^9, {3.8419814859673643`*^9, 
   3.8419815149157467`*^9}, 3.842003701554766*^9, 3.8420065585954704`*^9, 
   3.8420067466405067`*^9, 3.842069455908103*^9, 3.8424117122982564`*^9, 
   3.8424125128892345`*^9, 3.8424125489475784`*^9, 3.8424991670005713`*^9, 
   3.8426142943768187`*^9, 3.8429499354941607`*^9, 3.843811601181259*^9, 
   3.843811745676281*^9, 3.843883369246282*^9, 3.844141481291375*^9, 
   3.8442463606068277`*^9, 3.844246397815428*^9, 3.854423042379472*^9, 
   3.8544484494667397`*^9, 3.854538003251237*^9, 3.854538049143807*^9, 
   3.854538087690505*^9, 3.854540204204278*^9, 3.854623645877038*^9, 
   3.8548027633350353`*^9, 3.8574750419527607`*^9, 3.85753187516687*^9, 
   3.857532354785954*^9, 3.857554778078479*^9, 3.8576343064817657`*^9, 
   3.857634428738275*^9, 3.861765078552047*^9, 3.861765150754819*^9, 
   3.861875049585696*^9, {3.8618751308769073`*^9, 
   3.86187515905836*^9}},ExpressionUUID->"5cdca2f6-693e-4e15-80fa-\
54437a8eba82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R4O3f", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"IA5R4O3aux", "[", "x", "]"}], "/.", "CoeffsIA5R4O3"}], "/.", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "1"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"IA5R4O3f", "[", "x4", "]"}]}], "Input",
 CellChangeTimes->{{3.854423045877015*^9, 
  3.8544231020538883`*^9}},ExpressionUUID->"16561105-ff69-4edc-bd30-\
c029a85cf983"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["x", "3"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", "1", "2"], "+", 
      SubsuperscriptBox["x", "2", "2"], "+", 
      SubsuperscriptBox["x", "3", "2"]}], ")"}], " ", 
    SubscriptBox["x", "4"]}], 
   RowBox[{"2", " ", 
    SqrtBox["5"]}]], "+", 
  FractionBox[
   SubsuperscriptBox["x", "4", "3"], 
   RowBox[{"2", " ", 
    SqrtBox["5"]}]]}]], "Output",
 CellChangeTimes->{{3.854423091120234*^9, 3.854423102508955*^9}, 
   3.854448449480694*^9, 3.8545380034165163`*^9, 3.854538049270054*^9, 
   3.854538087794379*^9, 3.854540204227354*^9, 3.85462364588866*^9, 
   3.854802763345961*^9, 3.8574750420416594`*^9, 3.857531875179648*^9, 
   3.857532354800667*^9, 3.857554778087757*^9, 3.8576343064958*^9, 
   3.857634428760148*^9, 3.861765078563863*^9, 3.861765150789629*^9, 
   3.861875049594598*^9, {3.861875130886798*^9, 
   3.8618751590671263`*^9}},ExpressionUUID->"84751871-2074-4a6f-bf38-\
657a80356b8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "/@", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"IA5R4O3f", "[", "x4", "]"}], "-", 
      RowBox[{"IA5R4O3f", "[", 
       RowBox[{"Dot", "[", 
        RowBox[{"#", ",", "x4"}], "]"}], "]"}]}], "]"}], "/@", 
    "\[IndentingNewLine]", "A5AllElementsR4"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.854423084412733*^9, 3.854423085319524*^9}, {
  3.854423140104801*^9, 
  3.854423163307501*^9}},ExpressionUUID->"8052df03-c89d-41c9-ac63-\
6bcd35a7954f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.85442315923842*^9, 3.8544231641817417`*^9}, 
   3.854448449537128*^9, 3.854538012126484*^9, 3.854538050109316*^9, 
   3.854538087867634*^9, 3.854540204297901*^9, 3.854623645967885*^9, 
   3.854802763411277*^9, 3.857475042138673*^9, 3.857531875242386*^9, 
   3.8575323548665857`*^9, 3.857554778160864*^9, 3.8576343065555487`*^9, 
   3.85763442881172*^9, 3.86176507861825*^9, 3.8617651508370256`*^9, 
   3.861875060689252*^9, {3.861875137781158*^9, 
   3.861875159132246*^9}},ExpressionUUID->"d48685d5-afff-42a4-86d6-\
c8add8ba6b41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Order 4", "Subsubsection",
 CellChangeTimes->{{3.845373334329155*^9, 3.8453733382728043`*^9}, {
  3.852871665114616*^9, 3.8528716651705027`*^9}, {3.852873476650152*^9, 
  3.852873476755602*^9}},ExpressionUUID->"dbb186e6-58f6-486f-a45d-\
a7707d02d11f"],

Cell["Even more combinations are possible now", "Text",
 CellChangeTimes->{{3.854423212531151*^9, 
  3.85442321735568*^9}},ExpressionUUID->"f8b5d173-512c-4f82-800f-\
0ba4f68cfe0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IA5R4O4aux", "[", "x_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"a", " ", 
    RowBox[{"I4f", "[", "x", "]"}]}], " ", "+", " ", 
   RowBox[{"b", " ", 
    RowBox[{"I3f", "[", "x", "]"}], 
    RowBox[{"x", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], "+", 
   RowBox[{"c", " ", 
    SuperscriptBox[
     RowBox[{"I2f", "[", "x", "]"}], "2"]}], " ", "+", " ", 
   RowBox[{"d", " ", 
    RowBox[{"I2f", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "2"]}], " ", "+", " ", 
   RowBox[{"e", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "4"]}]}]}]], "Input",
 CellChangeTimes->{{3.854422759869042*^9, 3.854422827590761*^9}, {
  3.854423170112666*^9, 
  3.85442323817526*^9}},ExpressionUUID->"86675928-93e5-420a-ae2d-\
e757a7600b31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoeffsAuxIA5R4O4", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"IA5R4O4aux", "[", 
          RowBox[{
           RowBox[{"GenA5", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ".", "x4"}], "]"}], " ", "-", 
         RowBox[{"IA5R4O4aux", "[", "x4", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["x", "1"], ",", " ", 
          SubscriptBox["x", "2"], ",", " ", 
          SubscriptBox["x", "3"], ",", " ", 
          SubscriptBox["x", "4"]}], "}"}]}], "]"}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "GenA5", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8419243730052586`*^9, 3.841924397483969*^9}, {
  3.8419814979839554`*^9, 3.8419815031177263`*^9}, {3.854422788581949*^9, 
  3.854422795263832*^9}, {3.8544228337871113`*^9, 3.854422876922635*^9}, {
  3.8544229707870617`*^9, 3.854423016041128*^9}, {3.854423173233409*^9, 
  3.854423177010899*^9}},ExpressionUUID->"8f140007-4541-4fd8-8a3d-\
be447ff7d0ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoeffsIA5R4O4", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoeffsAuxIA5R4O4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "\[Equal]", " ", "0"}], ",", 
       " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "CoeffsAuxIA5R4O4", "]"}]}], "}"}]}], "]"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", " ", "d", ",", " ", "e"}], 
      "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.841922189772013*^9, 3.8419222390930805`*^9}, {
  3.841922436665207*^9, 3.841922439710939*^9}, {3.8419231939966755`*^9, 
  3.8419232089387484`*^9}, {3.841923252776617*^9, 3.841923267253847*^9}, {
  3.841923406331049*^9, 3.8419234064212537`*^9}, {3.841924335345188*^9, 
  3.8419244131948137`*^9}, {3.841981509893682*^9, 3.841981514565896*^9}, {
  3.85442302136441*^9, 3.854423039739127*^9}, {3.854423180513557*^9, 
  3.854423184842798*^9}, {3.8544232421199512`*^9, 
  3.854423243884789*^9}},ExpressionUUID->"2855cbd5-3689-4d34-ab55-\
1913876015e4"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   465,17,27143555931139987071,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.86187515917227*^9},ExpressionUUID->"bfd6bf20-34c2-4a32-b294-ba888fec2543"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b", "\[Rule]", 
    FractionBox[
     RowBox[{"12", " ", "a"}], 
     SqrtBox["5"]]}], ",", 
   RowBox[{"d", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", "a"}], "5"], "+", 
     RowBox[{"2", " ", "c"}]}]}], ",", 
   RowBox[{"e", "\[Rule]", 
    RowBox[{
     FractionBox["a", "5"], "+", "c"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8419222432347317`*^9, {3.8419224370590763`*^9, 3.8419224400681477`*^9}, 
   3.8419232109108543`*^9, {3.8419232577919135`*^9, 3.8419232677785892`*^9}, 
   3.8419234075003676`*^9, 3.841923894386064*^9, 3.841924261046193*^9, 
   3.8419244153318095`*^9, 3.841924568018961*^9, 3.8419775175358706`*^9, 
   3.8419775823274665`*^9, 3.841981435920489*^9, {3.8419814859673643`*^9, 
   3.8419815149157467`*^9}, 3.842003701554766*^9, 3.8420065585954704`*^9, 
   3.8420067466405067`*^9, 3.842069455908103*^9, 3.8424117122982564`*^9, 
   3.8424125128892345`*^9, 3.8424125489475784`*^9, 3.8424991670005713`*^9, 
   3.8426142943768187`*^9, 3.8429499354941607`*^9, 3.843811601181259*^9, 
   3.843811745676281*^9, 3.843883369246282*^9, 3.844141481291375*^9, 
   3.8442463606068277`*^9, 3.844246397815428*^9, 3.854423042379472*^9, 
   3.8544231892435617`*^9, {3.854423244322155*^9, 3.854423251169569*^9}, 
   3.8544484496220284`*^9, 3.854538012728375*^9, 3.8545380506922398`*^9, 
   3.854538087992201*^9, 3.854540204383307*^9, 3.8546236460070133`*^9, 
   3.854802763476372*^9, 3.857475042241938*^9, 3.857531875295187*^9, 
   3.857532354919159*^9, 3.857554778218091*^9, 3.857634306629456*^9, 
   3.857634428851441*^9, 3.861765078794777*^9, 3.861765150894393*^9, 
   3.861875060788041*^9, {3.8618751378674803`*^9, 
   3.861875159178986*^9}},ExpressionUUID->"757bc58c-d55f-4f49-ae80-\
ec40acfa52b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R4O4f", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IA5R4O4aux", "[", "x", "]"}], "/.", "CoeffsIA5R4O4"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"c", "\[Rule]", "0"}]}], "}"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"IA5R4O4f", "[", "x4", "]"}]}], "Input",
 CellChangeTimes->{{3.854423045877015*^9, 3.8544231020538883`*^9}, {
  3.854423270832652*^9, 3.854423295731037*^9}, {3.854423426487215*^9, 
  3.854423427390547*^9}},ExpressionUUID->"3a0e0fae-ee56-4381-a49a-\
afaebbb29bab"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "4"], "+", 
  SubsuperscriptBox["x", "2", "4"], "+", 
  SubsuperscriptBox["x", "3", "4"], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], 
   SqrtBox["5"]], "+", 
  RowBox[{
   FractionBox["12", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], "+", 
     SubsuperscriptBox["x", "2", "2"], "+", 
     SubsuperscriptBox["x", "3", "2"]}], ")"}], " ", 
   SubsuperscriptBox["x", "4", "2"]}], "+", 
  FractionBox[
   SubsuperscriptBox["x", "4", "4"], "5"]}]], "Output",
 CellChangeTimes->{{3.854423091120234*^9, 3.854423102508955*^9}, 
   3.8544232780391407`*^9, 3.854423313160184*^9, 3.8544234277589073`*^9, 
   3.854448449749812*^9, 3.854538013464869*^9, 3.854538050892346*^9, 
   3.854538088158709*^9, 3.854540204405328*^9, 3.854623646111197*^9, 
   3.8548027636316767`*^9, 3.857475042453967*^9, 3.85753187532333*^9, 
   3.8575323550716867`*^9, 3.857554778342238*^9, 3.857634306785144*^9, 
   3.857634428980685*^9, 3.8617650789148893`*^9, 3.861765151017017*^9, 
   3.861875060858747*^9, {3.8618751379097443`*^9, 
   3.8618751592858562`*^9}},ExpressionUUID->"68856ff9-e7e1-4044-86f4-\
ecb0800716cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R4O4pf", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IA5R4O4aux", "[", "x", "]"}], "/.", "CoeffsIA5R4O4"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "0"}], ",", " ", 
      RowBox[{"c", "\[Rule]", "1"}]}], "}"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"IA5R4O4pf", "[", "x4", "]"}]}], "Input",
 CellChangeTimes->{{3.854423045877015*^9, 3.8544231020538883`*^9}, {
  3.854423270832652*^9, 3.854423299400793*^9}, {3.8544234138819723`*^9, 
  3.854423423162897*^9}},ExpressionUUID->"06b0ccda-85b2-4d80-8a78-\
283dead4c8e4"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "4", "2"]}], ")"}], "2"]], "Output",
 CellChangeTimes->{{3.854423091120234*^9, 3.854423102508955*^9}, {
   3.8544232780391407`*^9, 3.854423299795722*^9}, {3.854423415791565*^9, 
   3.854423423492598*^9}, 3.854448449780654*^9, 3.85453801390114*^9, 
   3.8545380510582027`*^9, 3.854538088315365*^9, 3.854540204449108*^9, 
   3.854623646132408*^9, 3.854802763676198*^9, 3.857475042512064*^9, 
   3.857531875339463*^9, 3.8575323550975533`*^9, 3.85755477837722*^9, 
   3.8576343068190737`*^9, 3.857634429034359*^9, 3.861765078943181*^9, 
   3.861765151050452*^9, 3.861875060906015*^9, {3.861875137950787*^9, 
   3.861875159315476*^9}},ExpressionUUID->"3572d117-a7cf-4dae-8df6-\
530509a610b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "/@", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"IA5R4O4f", "[", "x4", "]"}], "-", 
      RowBox[{"IA5R4O4f", "[", 
       RowBox[{"Dot", "[", 
        RowBox[{"#", ",", "x4"}], "]"}], "]"}]}], "]"}], "/@", 
    "\[IndentingNewLine]", "A5AllElementsR4"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.854423084412733*^9, 3.854423085319524*^9}, {
  3.854423140104801*^9, 3.854423163307501*^9}, {3.854423347598668*^9, 
  3.854423349418377*^9}},ExpressionUUID->"29a2fa3f-7144-4c72-96ce-\
d62db4b9b0d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.85442315923842*^9, 3.8544231641817417`*^9}, 
   3.854423350160925*^9, 3.854448449930183*^9, {3.854538040265448*^9, 
   3.854538055826837*^9}, 3.854538088511434*^9, 3.854540204518817*^9, 
   3.8546236462739162`*^9, 3.854802763864702*^9, 3.857475042750661*^9, 
   3.857531875404779*^9, 3.85753235527035*^9, 3.857554778520432*^9, 
   3.857634306993375*^9, 3.8576344291923523`*^9, 3.8617650790862913`*^9, 
   3.861765151200344*^9, {3.861875128150976*^9, 
   3.861875159481318*^9}},ExpressionUUID->"52af2b24-6229-42a5-a77f-\
552a05090275"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "/@", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"IA5R4O4pf", "[", "x4", "]"}], "-", 
      RowBox[{"IA5R4O4pf", "[", 
       RowBox[{"Dot", "[", 
        RowBox[{"#", ",", "x4"}], "]"}], "]"}]}], "]"}], "/@", 
    "\[IndentingNewLine]", "A5AllElementsR4"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.854423084412733*^9, 3.854423085319524*^9}, {
  3.854423140104801*^9, 3.854423163307501*^9}, {3.8544233539487133`*^9, 
  3.85442335772787*^9}},ExpressionUUID->"b0c1eae3-dd81-4d03-ad81-\
18a110f17d9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.85442315923842*^9, 3.8544231641817417`*^9}, 
   3.8544233585008383`*^9, 3.8544484500051107`*^9, {3.8545380431346083`*^9, 
   3.854538088613056*^9}, 3.854540204586617*^9, 3.85462364633987*^9, 
   3.8548027639460897`*^9, 3.8574750428555603`*^9, 3.857531875452106*^9, 
   3.857532355359056*^9, 3.857554778586207*^9, 3.85763430706874*^9, 
   3.857634429261471*^9, 3.861765079151361*^9, 3.8617651512693872`*^9, 
   3.86187515954703*^9},ExpressionUUID->"ec59eaa0-23e7-4e74-bf40-\
7d221bf8fa0c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Order 5", "Subsubsection",
 CellChangeTimes->{{3.845373334329155*^9, 3.8453733382728043`*^9}, {
  3.852871665114616*^9, 3.8528716651705027`*^9}, {3.852873476650152*^9, 
  3.852873476755602*^9}, {3.854423504523472*^9, 
  3.854423504580559*^9}},ExpressionUUID->"6dfaa26d-98ab-4f9f-877f-\
92ad63628d17"],

Cell["Even more combinations are possible now", "Text",
 CellChangeTimes->{{3.854423212531151*^9, 
  3.85442321735568*^9}},ExpressionUUID->"90e7dbce-d5b8-45d5-aa14-\
f4d8e20ce4be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IA5R4O5aux", "[", "x_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"a", " ", 
    RowBox[{"I4f", "[", "x", "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], "+", " ", 
   RowBox[{"b", " ", 
    RowBox[{"I3f", "[", "x", "]"}], 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "2"]}], "+", 
   RowBox[{"c", " ", 
    SuperscriptBox[
     RowBox[{"I2f", "[", "x", "]"}], "2"], 
    RowBox[{"x", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], " ", "+", " ", 
   RowBox[{"d", " ", 
    RowBox[{"I2f", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "3"]}], " ", "+", " ", 
   RowBox[{"e", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "5"]}]}]}]], "Input",
 CellChangeTimes->{{3.854422759869042*^9, 3.854422827590761*^9}, {
  3.854423170112666*^9, 3.85442323817526*^9}, {3.854423375541059*^9, 
  3.85442337559229*^9}, {3.854423468100812*^9, 
  3.854423500913273*^9}},ExpressionUUID->"97197b39-8c54-420e-a562-\
fe33be4971c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoeffsAuxIA5R4O5", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"IA5R4O5aux", "[", 
          RowBox[{
           RowBox[{"GenA5", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ".", "x4"}], "]"}], " ", "-", 
         RowBox[{"IA5R4O5aux", "[", "x4", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["x", "1"], ",", " ", 
          SubscriptBox["x", "2"], ",", " ", 
          SubscriptBox["x", "3"], ",", " ", 
          SubscriptBox["x", "4"]}], "}"}]}], "]"}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "GenA5", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8419243730052586`*^9, 3.841924397483969*^9}, {
  3.8419814979839554`*^9, 3.8419815031177263`*^9}, {3.854422788581949*^9, 
  3.854422795263832*^9}, {3.8544228337871113`*^9, 3.854422876922635*^9}, {
  3.8544229707870617`*^9, 3.854423016041128*^9}, {3.854423173233409*^9, 
  3.854423177010899*^9}, {3.85442337900732*^9, 
  3.854423385321198*^9}},ExpressionUUID->"05d82880-5b0d-44a7-b27e-\
339800ec1f82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoeffsIA5R4O5", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoeffsAuxIA5R4O5", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "\[Equal]", " ", "0"}], ",", 
       " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "CoeffsAuxIA5R4O5", "]"}]}], "}"}]}], "]"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", " ", "d", ",", " ", "e"}], 
      "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.841922189772013*^9, 3.8419222390930805`*^9}, {
  3.841922436665207*^9, 3.841922439710939*^9}, {3.8419231939966755`*^9, 
  3.8419232089387484`*^9}, {3.841923252776617*^9, 3.841923267253847*^9}, {
  3.841923406331049*^9, 3.8419234064212537`*^9}, {3.841924335345188*^9, 
  3.8419244131948137`*^9}, {3.841981509893682*^9, 3.841981514565896*^9}, {
  3.85442302136441*^9, 3.854423039739127*^9}, {3.854423180513557*^9, 
  3.854423184842798*^9}, {3.8544232421199512`*^9, 3.854423243884789*^9}, {
  3.854423389109282*^9, 
  3.854423393840366*^9}},ExpressionUUID->"8e3f8350-6ba0-42fb-86d6-\
d2247a5706fa"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   474,18,27143555931139987071,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.84198150522952*^9, 3.8419815149037776`*^9}, 
   3.842003701541778*^9, 3.84200655858552*^9, 3.8420067466295366`*^9, 
   3.842069455905079*^9, 3.8424117122553663`*^9, 3.842412512878234*^9, 
   3.8424125489386067`*^9, 3.842499166991655*^9, 3.842614294364849*^9, 
   3.8429499354916363`*^9, 3.8438116011768913`*^9, 3.8438117456722507`*^9, 
   3.8438833692456923`*^9, 3.844141481290703*^9, 3.844246360598199*^9, 
   3.84424639780294*^9, 3.854423042357929*^9, 3.854423189228703*^9, {
   3.85442324430534*^9, 3.8544232511529427`*^9}, 3.854423461134804*^9, 
   3.8544235073491488`*^9, 3.854448450065262*^9, 3.854538088671878*^9, 
   3.8545402046589947`*^9, 3.854623646381534*^9, 3.854802764004181*^9, 
   3.857475042930517*^9, 3.857531875503826*^9, 3.857532355453285*^9, 
   3.857554778639786*^9, 3.857634307123975*^9, 3.857634429300941*^9, 
   3.861765079199247*^9, 3.861765151336194*^9, 
   3.861875159610289*^9},ExpressionUUID->"72dc577d-b0f6-40dd-aec6-\
c9cc24a28524"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "a"}], 
      SqrtBox["5"]]}]}], ",", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["a", "2"]}]}], ",", 
   RowBox[{"d", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["a", "5"]}]}], ",", 
   RowBox[{"e", "\[Rule]", 
    FractionBox["a", "50"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8419222432347317`*^9, {3.8419224370590763`*^9, 3.8419224400681477`*^9}, 
   3.8419232109108543`*^9, {3.8419232577919135`*^9, 3.8419232677785892`*^9}, 
   3.8419234075003676`*^9, 3.841923894386064*^9, 3.841924261046193*^9, 
   3.8419244153318095`*^9, 3.841924568018961*^9, 3.8419775175358706`*^9, 
   3.8419775823274665`*^9, 3.841981435920489*^9, {3.8419814859673643`*^9, 
   3.8419815149157467`*^9}, 3.842003701554766*^9, 3.8420065585954704`*^9, 
   3.8420067466405067`*^9, 3.842069455908103*^9, 3.8424117122982564`*^9, 
   3.8424125128892345`*^9, 3.8424125489475784`*^9, 3.8424991670005713`*^9, 
   3.8426142943768187`*^9, 3.8429499354941607`*^9, 3.843811601181259*^9, 
   3.843811745676281*^9, 3.843883369246282*^9, 3.844141481291375*^9, 
   3.8442463606068277`*^9, 3.844246397815428*^9, 3.854423042379472*^9, 
   3.8544231892435617`*^9, {3.854423244322155*^9, 3.854423251169569*^9}, 
   3.854423461153069*^9, 3.854423507368189*^9, 3.8544484500716343`*^9, 
   3.854538088680735*^9, 3.854540204668692*^9, 3.854623646384265*^9, 
   3.854802764009746*^9, 3.857475042940406*^9, 3.857531875511764*^9, 
   3.85753235546001*^9, 3.857554778644479*^9, 3.857634307129401*^9, 
   3.857634429307732*^9, 3.861765079201955*^9, 3.861765151343409*^9, 
   3.8618751596174088`*^9},ExpressionUUID->"7d43bbd4-e6c9-418c-8bd7-\
73ff501686c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R4O5f", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"IA5R4O5aux", "[", "x", "]"}], "/.", "CoeffsIA5R4O5"}], "/.", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "1"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"IA5R4O5f", "[", "x4", "]"}]}], "Input",
 CellChangeTimes->{{3.854423045877015*^9, 3.8544231020538883`*^9}, {
  3.854423270832652*^9, 3.854423295731037*^9}, {3.854423397028974*^9, 
  3.854423403152693*^9}, {3.854423513593185*^9, 
  3.8544235153776827`*^9}},ExpressionUUID->"db60472c-1582-466f-8f4a-\
cb27ce802889"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", "1", "2"], "+", 
      SubsuperscriptBox["x", "2", "2"], "+", 
      SubsuperscriptBox["x", "3", "2"]}], ")"}], "2"], " ", 
   SubscriptBox["x", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["x", "1", "4"], "+", 
     SubsuperscriptBox["x", "2", "4"], "+", 
     SubsuperscriptBox["x", "3", "4"]}], ")"}], " ", 
   SubscriptBox["x", "4"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], 
   SqrtBox["5"]], "-", 
  RowBox[{
   FractionBox["1", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], "+", 
     SubsuperscriptBox["x", "2", "2"], "+", 
     SubsuperscriptBox["x", "3", "2"]}], ")"}], " ", 
   SubsuperscriptBox["x", "4", "3"]}], "+", 
  FractionBox[
   SubsuperscriptBox["x", "4", "5"], "50"]}]], "Output",
 CellChangeTimes->{{3.854423091120234*^9, 3.854423102508955*^9}, 
   3.8544232780391407`*^9, 3.854423313160184*^9, 3.8544234611922493`*^9, {
   3.854423507418353*^9, 3.854423515914377*^9}, 3.8544484500895967`*^9, 
   3.854538088705675*^9, 3.854540204687048*^9, 3.854623646393332*^9, 
   3.854802764020941*^9, 3.857475042961175*^9, 3.857531875526108*^9, 
   3.857532355468586*^9, 3.8575547786550207`*^9, 3.8576343072070932`*^9, 
   3.857634429331335*^9, 3.8617650792175503`*^9, 3.8617651513550577`*^9, 
   3.861875159626058*^9},ExpressionUUID->"af520492-2cf1-4a3a-96ec-\
9c21405830de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "/@", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"IA5R4O5f", "[", "x4", "]"}], "-", 
      RowBox[{"IA5R4O5f", "[", 
       RowBox[{"Dot", "[", 
        RowBox[{"#", ",", "x4"}], "]"}], "]"}]}], "]"}], "/@", 
    "\[IndentingNewLine]", "A5AllElementsR4"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.854423084412733*^9, 3.854423085319524*^9}, {
  3.854423140104801*^9, 3.854423163307501*^9}, {3.854423347598668*^9, 
  3.854423349418377*^9}, {3.854423453417449*^9, 
  3.8544234560537977`*^9}},ExpressionUUID->"6ad8e317-8837-4a6f-9547-\
e24a54a3cf0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.85442315923842*^9, 3.8544231641817417`*^9}, 
   3.854423350160925*^9, 3.854423461230043*^9, {3.854423507554986*^9, 
   3.8544235174020567`*^9}, 3.8544484510754766`*^9, 3.854538088913204*^9, 
   3.854540204839511*^9, 3.854623646508855*^9, 3.854802764152339*^9, 
   3.857475043176448*^9, 3.857531875662719*^9, 3.8575323556158257`*^9, 
   3.857554779526554*^9, 3.8576343073390408`*^9, 3.8576344294530067`*^9, 
   3.861765079335157*^9, 3.8617651514803534`*^9, 
   3.8618751597489157`*^9},ExpressionUUID->"4dc4ab4c-2ca0-48e0-946a-\
346eb0e8b53b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis ", "Subsection",
 CellChangeTimes->{{3.841899344736221*^9, 3.8418993496331825`*^9}, {
   3.8419820991505594`*^9, 3.841982109806839*^9}, {3.8419821443936653`*^9, 
   3.8419821576144333`*^9}, 3.8528992148503647`*^9, {3.854421680216694*^9, 
   3.854421681808984*^9}, 
   3.854423527504895*^9},ExpressionUUID->"74c55298-9c58-4ad2-8816-\
effc6df35262"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]4", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], ",", " ", 
     SubscriptBox["\[Phi]", "2"], ",", " ", 
     SubscriptBox["\[Phi]", "3"], ",", " ", 
     SubscriptBox["\[Phi]", "4"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841894457415043*^9, 3.8418944841222305`*^9}, {
   3.841894551344159*^9, 3.8418946678191442`*^9}, {3.8418993921582203`*^9, 
   3.841899393981744*^9}, {3.84200426023415*^9, 3.8420042626431894`*^9}, 
   3.842006630287528*^9, {3.8544236303242693`*^9, 3.85442363066381*^9}, {
   3.854423689333333*^9, 3.854423701404499*^9}, 
   3.861875083434849*^9},ExpressionUUID->"45532f49-de26-4ae5-b58a-\
ca2bf9d4f225"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IA5R4All", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IA5R4O3f", "[", "\[Phi]4", "]"}], ",", " ", 
     RowBox[{"IA5R4O4f", "[", "\[Phi]4", "]"}], ",", " ", 
     RowBox[{"IA5R4O5f", "[", "\[Phi]4", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IA5R4All", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.841900814534792*^9, 3.841900840529235*^9}, {
  3.842004351213669*^9, 3.8420043811922736`*^9}, {3.8420052406794014`*^9, 
  3.84200524325673*^9}, {3.8420053423711915`*^9, 3.842005362052585*^9}, {
  3.842005491111601*^9, 3.8420054925486593`*^9}, {3.8544237530562487`*^9, 
  3.854423788125592*^9}, {3.8544238336886578`*^9, 3.854423836104725*^9}, {
  3.86187509212059*^9, 
  3.861875101985805*^9}},ExpressionUUID->"6a1a7261-f917-4a4e-917c-\
11608f35546d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], " ", 
         SubscriptBox["\[Phi]", "2"], " ", 
         SubscriptBox["\[Phi]", "3"]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["\[Phi]", "1", "2"], "+", 
            SubsuperscriptBox["\[Phi]", "2", "2"], "+", 
            SubsuperscriptBox["\[Phi]", "3", "2"]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], 
         RowBox[{"2", " ", 
          SqrtBox["5"]}]], "+", 
        FractionBox[
         SubsuperscriptBox["\[Phi]", "4", "3"], 
         RowBox[{"2", " ", 
          SqrtBox["5"]}]]}]},
      {
       RowBox[{
        SubsuperscriptBox["\[Phi]", "1", "4"], "+", 
        SubsuperscriptBox["\[Phi]", "2", "4"], "+", 
        SubsuperscriptBox["\[Phi]", "3", "4"], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          SubscriptBox["\[Phi]", "1"], " ", 
          SubscriptBox["\[Phi]", "2"], " ", 
          SubscriptBox["\[Phi]", "3"], " ", 
          SubscriptBox["\[Phi]", "4"]}], 
         SqrtBox["5"]], "+", 
        RowBox[{
         FractionBox["12", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["\[Phi]", "1", "2"], "+", 
           SubsuperscriptBox["\[Phi]", "2", "2"], "+", 
           SubsuperscriptBox["\[Phi]", "3", "2"]}], ")"}], " ", 
         SubsuperscriptBox["\[Phi]", "4", "2"]}], "+", 
        FractionBox[
         SubsuperscriptBox["\[Phi]", "4", "4"], "5"]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["\[Phi]", "1", "2"], "+", 
            SubsuperscriptBox["\[Phi]", "2", "2"], "+", 
            SubsuperscriptBox["\[Phi]", "3", "2"]}], ")"}], "2"], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["\[Phi]", "1", "4"], "+", 
           SubsuperscriptBox["\[Phi]", "2", "4"], "+", 
           SubsuperscriptBox["\[Phi]", "3", "4"]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SubscriptBox["\[Phi]", "1"], " ", 
          SubscriptBox["\[Phi]", "2"], " ", 
          SubscriptBox["\[Phi]", "3"], " ", 
          SubsuperscriptBox["\[Phi]", "4", "2"]}], 
         SqrtBox["5"]], "-", 
        RowBox[{
         FractionBox["1", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["\[Phi]", "1", "2"], "+", 
           SubsuperscriptBox["\[Phi]", "2", "2"], "+", 
           SubsuperscriptBox["\[Phi]", "3", "2"]}], ")"}], " ", 
         SubsuperscriptBox["\[Phi]", "4", "3"]}], "+", 
        FractionBox[
         SubsuperscriptBox["\[Phi]", "4", "5"], "50"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.842005362597885*^9, 3.8420054931069036`*^9, 3.8420066626482925`*^9, 
   3.842013096812823*^9, 3.8420693679074774`*^9, 3.8420724781358285`*^9, 
   3.842412295235735*^9, 3.8424123840616903`*^9, 3.8424990786572785`*^9, 
   3.842499183634909*^9, 3.8425869284973984`*^9, 3.8425869634453278`*^9, 
   3.8429498245247774`*^9, 3.843187610259633*^9, 3.843550613489626*^9, 
   3.843730903926992*^9, 3.843793012479929*^9, 3.843817432034191*^9, {
   3.844144687613132*^9, 3.844144711468335*^9}, 3.844227647459549*^9, 
   3.844228124475278*^9, 3.8442340588191233`*^9, 3.844245541233165*^9, 
   3.84424557539395*^9, 3.844246185616499*^9, 3.84425477494656*^9, 
   3.844254966974647*^9, 3.844319797941431*^9, 3.8443221612274523`*^9, 
   3.844836776573625*^9, 3.844840510706805*^9, 3.8448441893287983`*^9, 
   3.84492634387317*^9, 3.84492637775966*^9, 3.844928456937152*^9, 
   3.845104110199257*^9, 3.845526054407386*^9, 3.84607051348387*^9, 
   3.853242664067555*^9, 3.8534034591251183`*^9, 3.8534111320626183`*^9, 
   3.853413181670383*^9, 3.8534143285079193`*^9, 3.8534726419053307`*^9, 
   3.853472745362818*^9, 3.8539238241196613`*^9, 3.8539299945563307`*^9, {
   3.854423773873014*^9, 3.854423788767124*^9}, 3.85442383635959*^9, 
   3.854448451396199*^9, 3.854538089391769*^9, 3.8545402052076683`*^9, 
   3.8546236475191727`*^9, 3.854802764460423*^9, 3.857475043635963*^9, 
   3.8575318759757967`*^9, 3.857532355911277*^9, 3.857554779849586*^9, 
   3.8576343076484833`*^9, 3.857634429711376*^9, 3.8617650796301603`*^9, 
   3.861765225898799*^9, {3.86187517119786*^9, 
   3.861875182760548*^9}},ExpressionUUID->"276df0bf-705c-486d-ba45-\
b7b544a3200c"]
}, Open  ]],

Cell["\<\
Implement all possible parametrizations, then solve numerical (with 3 \
variables the analytical seems to be too much in most cases)\
\>", "Text",
 CellChangeTimes->{{3.853819645412389*^9, 3.853819658814198*^9}, {
  3.8544238558553343`*^9, 
  3.8544238793361998`*^9}},ExpressionUUID->"94b3118a-de76-4f52-a928-\
102b702f03fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IA5R4AllCartAllParam", " ", "=", "\[IndentingNewLine]", 
   RowBox[{"{", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"IA5R4All", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "2"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "3"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "4"], "2"], " "}]]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R4All", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "\[Rule]", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "2"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "3"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "4"], "2"], " "}]]}]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R4All", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "1"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "3"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "4"], "2"], " "}]]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R4All", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "\[Rule]", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "1"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "3"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "4"], "2"], " "}]]}]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R4All", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "1"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "2"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "4"], "2"], " "}]]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R4All", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "\[Rule]", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "1"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "2"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "4"], "2"], " "}]]}]}], "}"}]}], "//", 
      "FullSimplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R4All", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "1"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "2"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["\[Phi]", "3"], "2"], " "}]]}], "}"}]}], "//", 
      "FullSimplify"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"IA5R4All", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "\[Rule]", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "1"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "2"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["\[Phi]", "3"], "2"], " "}]]}]}], "}"}]}], "//", 
      "FullSimplify"}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852963719854227*^9, 3.852963730386105*^9}, {
  3.853819491722806*^9, 3.8538196267171392`*^9}, {3.853829078707938*^9, 
  3.853829093539184*^9}, {3.854423885333578*^9, 
  3.854423923347472*^9}},ExpressionUUID->"09cb32b8-1ab4-490e-ba4e-\
9f33eb88b16f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JacIPhiA5R4AllCartAllParam", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R4AllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"1", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "2"], ",", 
              SubscriptBox["\[Phi]", "3"], ",", 
              SubscriptBox["\[Phi]", "4"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R4All", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R4AllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"2", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "2"], ",", 
              SubscriptBox["\[Phi]", "3"], ",", 
              SubscriptBox["\[Phi]", "4"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R4All", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R4AllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"3", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "3"], ",", 
              SubscriptBox["\[Phi]", "4"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R4All", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R4AllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"4", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "3"], ",", 
              SubscriptBox["\[Phi]", "4"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R4All", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R4AllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"5", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "2"], ",", 
              SubscriptBox["\[Phi]", "4"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R4All", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R4AllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"6", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "2"], ",", 
              SubscriptBox["\[Phi]", "4"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R4All", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R4AllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"7", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "2"], ",", 
              SubscriptBox["\[Phi]", "3"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R4All", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"(", 
            RowBox[{"IA5R4AllCartAllParam", "[", 
              RowBox[{"[", 
                RowBox[{"8", ",", "i"}], "]"}], "]"}], ")"}],RowBox[{"{", 
            RowBox[{
              SubscriptBox["\[Phi]", "1"], ",", 
              SubscriptBox["\[Phi]", "2"], ",", 
              SubscriptBox["\[Phi]", "3"]}], "}"}]},
         "Grad"], "//", "FullSimplify"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "IA5R4All", "]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxUsow3EAB/C1bBM14kBrGysmB4kdqJX8c3BYi5ak5UQjF4/TQml5zKJY
cdAczDZvpvG3YV6JcGJbbaNImfL4txmLSPH7/g+fPrKmDo2Oy+FwRAROMvq4
wRmGsr0mBPgkNv8aIi83r3ziMeOOMEw2e6UZeHW7TY4rThKFeLNrdCPFylBU
iHZjx+CPF5dcmw7xutNxjoO5j+xHR6cx3MAXvmPTtImXSr7rF/FxUdpDDuYr
JDK893Gbj+nxywKcXsUtxZbsenbbjaQM10XWlDh6Zdf7aYY6awmwW7Y8fbiz
1ssuP66cw0/Devao218dII9a5I04bykRwL2ZgjB2qspjcTKttL9hRbvrE2uX
bV944VkcmXAzVFIh/YK15qEPbO3W/2F1a3LWJNl1HBFjjW/fMEXuMf0OYN6I
Sn1AlhqkNfi+WBff9TDU7MXiN/4HcSjqgQ==
  
  "],ExpressionUUID->"8d25db67-0c4c-40b4-8588-10a8b4cd5214"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"extremaNaturalA5R4CartAllParam", " ", "=", " ", 
   RowBox[{"DeleteDuplicates", "[", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"JacIPhiA5R4AllCartAllParam", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "2"], ",", " ", 
          SubscriptBox["\[Phi]", "3"], ",", " ", 
          SubscriptBox["\[Phi]", "4"]}], "}"}]}], " ", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"JacIPhiA5R4AllCartAllParam", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "2"], ",", " ", 
          SubscriptBox["\[Phi]", "3"], ",", " ", 
          SubscriptBox["\[Phi]", "4"]}], "}"}]}], " ", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"JacIPhiA5R4AllCartAllParam", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "1"], ",", " ", 
          SubscriptBox["\[Phi]", "3"], ",", " ", 
          SubscriptBox["\[Phi]", "4"]}], "}"}]}], " ", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"JacIPhiA5R4AllCartAllParam", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "1"], ",", " ", 
          SubscriptBox["\[Phi]", "3"], ",", " ", 
          SubscriptBox["\[Phi]", "4"]}], "}"}]}], " ", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"JacIPhiA5R4AllCartAllParam", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "1"], ",", " ", 
          SubscriptBox["\[Phi]", "2"], ",", " ", 
          SubscriptBox["\[Phi]", "4"]}], "}"}]}], " ", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"JacIPhiA5R4AllCartAllParam", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "1"], ",", " ", 
          SubscriptBox["\[Phi]", "2"], ",", " ", 
          SubscriptBox["\[Phi]", "4"]}], "}"}]}], " ", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"JacIPhiA5R4AllCartAllParam", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "1"], ",", " ", 
          SubscriptBox["\[Phi]", "2"], ",", " ", 
          SubscriptBox["\[Phi]", "3"]}], "}"}]}], " ", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"JacIPhiA5R4AllCartAllParam", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "1"], ",", " ", 
          SubscriptBox["\[Phi]", "2"], ",", " ", 
          SubscriptBox["\[Phi]", "3"]}], "}"}]}], " ", "]"}]}], 
     "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"JacIPhiA5R4AllCartAllParam", ",", "1"}], "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.84189491514849*^9, 3.8418949983860908`*^9}, {
   3.8418963766503477`*^9, 3.8418965269582043`*^9}, {3.8419007156423483`*^9, 
   3.8419007486894712`*^9}, {3.8420044210083*^9, 3.842004439954439*^9}, {
   3.842005388297387*^9, 3.842005402473008*^9}, {3.842005504216323*^9, 
   3.8420055043667793`*^9}, {3.8420056099448442`*^9, 3.84200561021467*^9}, {
   3.852901103830871*^9, 3.852901143429997*^9}, {3.852963845274435*^9, 
   3.8529638509616613`*^9}, {3.8533939918793573`*^9, 3.853394019769702*^9}, {
   3.85381941456216*^9, 3.8538194390969963`*^9}, {3.8538196672446203`*^9, 
   3.8538196681600733`*^9}, {3.853819907164338*^9, 3.853819960387163*^9}, {
   3.853820005472219*^9, 3.8538200798754997`*^9}, {3.8538227849782743`*^9, 
   3.853822815201908*^9}, {3.8538291552150373`*^9, 3.853829185553323*^9}, {
   3.853906686360052*^9, 3.853906699396789*^9}, {3.854424063566596*^9, 
   3.85442409923676*^9}, {3.857475478351964*^9, 3.857475484253941*^9}, 
   3.8618752189483*^9},ExpressionUUID->"184fab63-f693-4961-8d24-285cce27944f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"criticalPointsA5R4", " ", "=", "\[IndentingNewLine]", 
   RowBox[{"DeleteDuplicates", "[", "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", " ", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], ",", " ", 
            SubscriptBox["\[Phi]", "2"], ",", " ", 
            SubscriptBox["\[Phi]", "3"], ",", 
            SubscriptBox["\[Phi]", "4"]}], "}"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], "\[Rule]", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "2"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "3"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "4"], "2"], " "}]]}], "}"}]}], "/.", 
         RowBox[{"extremaNaturalA5R4CartAllParam", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], ",", " ", 
            SubscriptBox["\[Phi]", "2"], ",", " ", 
            SubscriptBox["\[Phi]", "3"], ",", 
            SubscriptBox["\[Phi]", "4"]}], "}"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], "\[Rule]", 
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "2"], "2"], "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "3"], "2"], "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "4"], "2"], " "}]]}]}], "}"}]}], "/.", 
         
         RowBox[{"extremaNaturalA5R4CartAllParam", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], ",", " ", 
            SubscriptBox["\[Phi]", "2"], ",", " ", 
            SubscriptBox["\[Phi]", "3"], ",", 
            SubscriptBox["\[Phi]", "4"]}], "}"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "2"], "\[Rule]", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "1"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "3"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "4"], "2"], " "}]]}], "}"}]}], "/.", 
         RowBox[{"extremaNaturalA5R4CartAllParam", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], ",", " ", 
            SubscriptBox["\[Phi]", "2"], ",", " ", 
            SubscriptBox["\[Phi]", "3"], ",", 
            SubscriptBox["\[Phi]", "4"]}], "}"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "2"], "\[Rule]", 
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "1"], "2"], "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "3"], "2"], "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "4"], "2"], " "}]]}]}], "}"}]}], "/.", 
         
         RowBox[{"extremaNaturalA5R4CartAllParam", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], ",", " ", 
            SubscriptBox["\[Phi]", "2"], ",", " ", 
            SubscriptBox["\[Phi]", "3"], ",", 
            SubscriptBox["\[Phi]", "4"]}], "}"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "\[Rule]", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "1"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "2"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "4"], "2"], " "}]]}], "}"}]}], "/.", 
         RowBox[{"extremaNaturalA5R4CartAllParam", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], ",", " ", 
            SubscriptBox["\[Phi]", "2"], ",", " ", 
            SubscriptBox["\[Phi]", "3"], ",", 
            SubscriptBox["\[Phi]", "4"]}], "}"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "\[Rule]", 
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "1"], "2"], "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "2"], "2"], "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "4"], "2"], " "}]]}]}], "}"}]}], "/.", 
         
         RowBox[{"extremaNaturalA5R4CartAllParam", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], ",", " ", 
            SubscriptBox["\[Phi]", "2"], ",", " ", 
            SubscriptBox["\[Phi]", "3"], ",", 
            SubscriptBox["\[Phi]", "4"]}], "}"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "4"], "\[Rule]", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "1"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "2"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["\[Phi]", "3"], "2"], " "}]]}], "}"}]}], "/.", 
         RowBox[{"extremaNaturalA5R4CartAllParam", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "1"], ",", " ", 
            SubscriptBox["\[Phi]", "2"], ",", " ", 
            SubscriptBox["\[Phi]", "3"], ",", 
            SubscriptBox["\[Phi]", "4"]}], "}"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "4"], "\[Rule]", 
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "1"], "2"], "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "2"], "2"], "-", 
               SuperscriptBox[
                SubscriptBox["\[Phi]", "3"], "2"], " "}]]}]}], "}"}]}], "/.", 
         
         RowBox[{"extremaNaturalA5R4CartAllParam", "[", 
          RowBox[{"[", "8", "]"}], "]"}]}]}], "\[IndentingNewLine]", "}"}], 
      ",", "1"}], "]"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "criticalPointsA5R4", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"criticalPointsA5R4", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.842613091335964*^9, 3.8426132437239265`*^9}, {
   3.842613275371875*^9, 3.842613368340341*^9}, {3.8431953139616623`*^9, 
   3.843195317064212*^9}, {3.85290225062772*^9, 3.852902317976487*^9}, {
   3.853819981186455*^9, 3.853819983458722*^9}, {3.853820629855938*^9, 
   3.8538207391627274`*^9}, {3.853820793155794*^9, 3.853820870544615*^9}, {
   3.853821203721917*^9, 3.853821216605945*^9}, {3.8538218858409357`*^9, 
   3.853821962885507*^9}, {3.853822001481818*^9, 3.8538220191454287`*^9}, {
   3.853822117249926*^9, 3.85382226948516*^9}, {3.853822456467428*^9, 
   3.8538226345959167`*^9}, {3.853822863733287*^9, 3.853822879304594*^9}, {
   3.853822927519394*^9, 3.8538230407713213`*^9}, {3.853823172314458*^9, 
   3.85382317801967*^9}, {3.853829192290045*^9, 3.853829207091951*^9}, {
   3.8538509175013847`*^9, 3.8538509418591833`*^9}, {3.8538533412463303`*^9, 
   3.853853346498396*^9}, {3.85385338231277*^9, 3.8538533833758373`*^9}, {
   3.854424136885191*^9, 3.854424176849931*^9}, {3.861765297710685*^9, 
   3.8617653784102287`*^9}, {3.8617655059250383`*^9, 3.861765507972295*^9}, 
   3.861765650629389*^9, {3.86187522396172*^9, 
   3.861875224998673*^9}},ExpressionUUID->"0074a338-d2c1-4f02-ba70-\
2f2a237d8b7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Little group of critical points", "Subsection",
 CellChangeTimes->{{3.842002232840951*^9, 3.8420022344872975`*^9}, {
  3.8420063108775544`*^9, 
  3.842006313381585*^9}},ExpressionUUID->"9168589b-5d99-4ee5-a853-\
a3d5de06f564"],

Cell[TextData[{
 "In each row we display the critical point and the amount of times that the \
vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {"0"},
      {"0"},
      {"0"},
      {"0"}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "bd6508e4-d609-458c-9a72-7e93ebdb3626"],
 " is found when diminishing the original vector with the transformed vector \
after transforming with all the elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "5"], TraditionalForm]],ExpressionUUID->
  "5fdb2436-7c71-40ec-a0a2-ec8679f255d6"]
}], "Text",
 CellChangeTimes->{{3.8419818515032625`*^9, 3.841981974011308*^9}, {
  3.8420057565044823`*^9, 3.8420057807980075`*^9}, {3.8538231554381647`*^9, 
  3.853823161948822*^9}, {3.861765420084478*^9, 
  3.8617654492116337`*^9}},ExpressionUUID->"ae44ebae-5f52-42cc-9013-\
345f57de8b29"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.853823936522565*^9, 3.853823974788556*^9}, {
   3.853824023848671*^9, 3.853824046237266*^9}, 
   3.853824106209498*^9},ExpressionUUID->"7d40de54-ea25-4923-9568-\
6d8926f7819d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tallyArrayA5R4", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MatrixForm", "/@", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"criticalPointsA5R4", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "-", 
         RowBox[{"Dot", "[", 
          RowBox[{"#", ",", 
           RowBox[{"criticalPointsA5R4", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], "/@", 
       "\[IndentingNewLine]", "A5AllElementsR4"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", 
       RowBox[{"Length", "[", "criticalPointsA5R4", "]"}]}], "}"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.853827216340085*^9, 3.8538272365636253`*^9}, {
   3.853827283725662*^9, 3.853827286714101*^9}, {3.853827323616807*^9, 
   3.853827345718141*^9}, {3.853827429352454*^9, 3.853827449740937*^9}, {
   3.8538275049397497`*^9, 3.853827537726152*^9}, {3.8538276077232656`*^9, 
   3.8538276221386747`*^9}, {3.853828547120154*^9, 3.853828657245653*^9}, 
   3.853828745206726*^9, {3.853829260594666*^9, 3.853829275404468*^9}, {
   3.854424766109911*^9, 3.854424787993897*^9}, {3.86176579075226*^9, 
   3.8617658126698427`*^9}},ExpressionUUID->"70c4184e-e5e1-4f74-a336-\
bab2a50c420a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LittleGroupsIA5R4", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"criticalPointsA5R4", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Tally", "[", 
         RowBox[{"tallyArrayA5R4", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "&"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "criticalPointsA5R4", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.853828604530858*^9, 3.8538286218656387`*^9}, {
  3.853828671319532*^9, 3.853828722431801*^9}, {3.853828773971135*^9, 
  3.853828780228065*^9}, {3.853829297145417*^9, 3.853829306092216*^9}, {
  3.854424814093857*^9, 3.854424823397099*^9}, {3.8544250885049267`*^9, 
  3.854425090040176*^9}, {3.8544257539905024`*^9, 
  3.85442575883875*^9}},ExpressionUUID->"bc6e3c68-639f-410e-96cd-\
f79c08a8d6b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            FractionBox["5", "6"]]},
          {"0"},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["6"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SqrtBox[
            FractionBox["5", "6"]]},
          {"0"},
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["6"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["3", "2"]], "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["3", "2"]], "2"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["3", "2"]], "2"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["3", "2"]], "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "4"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           FractionBox["1", "4"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           FractionBox["1", "4"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           RowBox[{"-", 
            FractionBox["1", "4"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             FractionBox["5", "6"]]}]},
          {"0"},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["6"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            SqrtBox[
             FractionBox["5", "6"]]}]},
          {"0"},
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["6"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["3", "2"]], "2"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["3", "2"]], "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["3", "2"]], "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "6"]], "2"]}]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           FractionBox[
            SqrtBox[
             FractionBox["5", "6"]], "2"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["3", "2"]], "2"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           FractionBox["1", "4"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "4"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           RowBox[{"-", 
            FractionBox["1", "4"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"-", 
            FractionBox[
             SqrtBox["5"], "4"]}]},
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           FractionBox[
            SqrtBox["5"], "4"]},
          {
           FractionBox["1", "4"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           SqrtBox[
            FractionBox["5", "6"]]},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["6"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           SqrtBox[
            FractionBox["5", "6"]]},
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["6"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             FractionBox["5", "6"]]}]},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["6"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             FractionBox["5", "6"]]}]},
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["6"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {
           SqrtBox[
            FractionBox["5", "6"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["6"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {
           SqrtBox[
            FractionBox["5", "6"]]},
          {
           FractionBox["1", 
            SqrtBox["6"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             FractionBox["5", "6"]]}]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["6"]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {
           RowBox[{"-", 
            SqrtBox[
             FractionBox["5", "6"]]}]},
          {
           FractionBox["1", 
            SqrtBox["6"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
          TagBox[GridBox[{
             {"0"},
             {"0"},
             {"0"},
             {"0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           Column], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], ",", "12"}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8538286226682873`*^9, {3.8538286950837307`*^9, 3.8538287237831593`*^9}, {
   3.853828763923521*^9, 3.85382878067211*^9}, 3.8538293068661737`*^9, 
   3.8538501059269123`*^9, 3.853853161852125*^9, 3.853853291005535*^9, 
   3.853853400650576*^9, 3.8539064291488743`*^9, 3.853907901849442*^9, 
   3.854424826887027*^9, 3.8544248819698553`*^9, 3.854425090458024*^9, 
   3.85442575957959*^9, 3.8544484732524967`*^9, 3.854538110483453*^9, 
   3.8545402173665752`*^9, 3.854623668939349*^9, 3.8548027856768513`*^9, 
   3.857475073102372*^9, 3.857532004523086*^9, 3.85753246620261*^9, 
   3.8575548888787937`*^9, 3.85763442249996*^9, 3.8617651299171333`*^9, 
   3.861765687486672*^9, 
   3.861875372227659*^9},ExpressionUUID->"a8809d22-2f30-4ac6-9c3b-\
25b633c33000"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pion parametrization. Analysis.", "Section",
 CellChangeTimes->{{3.843731439672896*^9, 3.843731462195097*^9}, {
  3.8618753806448097`*^9, 
  3.8618753857303877`*^9}},ExpressionUUID->"32174d9f-5086-41b1-be14-\
cddd1cbcc9db"],

Cell[CellGroupData[{

Cell["Definition of the pions", "Subsection",
 CellChangeTimes->{{3.843731466041642*^9, 
  3.843731476954318*^9}},ExpressionUUID->"34015f96-f9fd-4156-aa3a-\
b1c333d437bc"],

Cell["This time we have one more degree of freedom", "Text",
 CellChangeTimes->{{3.843731479228609*^9, 3.843731485365206*^9}, {
  3.843733207586605*^9, 3.8437332117209263`*^9}, {3.861765946277952*^9, 
  3.8617659569462957`*^9}, {3.861875452446368*^9, 
  3.861875453038671*^9}},ExpressionUUID->"c608e8bb-ec80-47f8-9c62-\
ee653fafd983"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]A5", " ", "=", " ", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        FractionBox["1", "f"], 
        RowBox[{"(", GridBox[{
           {"0", "0", "0", "\[Pi]1"},
           {"0", "0", "0", "\[Pi]2"},
           {"0", "0", "0", "\[Pi]3"},
           {
            RowBox[{"-", "\[Pi]1"}], 
            RowBox[{"-", "\[Pi]2"}], 
            RowBox[{"-", "\[Pi]3"}], "0"}
          }], ")"}]}], "]"}], ".", 
      RowBox[{"(", GridBox[{
         {"0"},
         {"0"},
         {"0"},
         {"f"}
        }], ")"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Pi]1", "2"]}], "-", 
         SuperscriptBox["\[Pi]2", "2"], "-", 
         SuperscriptBox["\[Pi]3", "2"]}]], "\[Rule]", 
       RowBox[{"I", "*", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"], "+", 
          SuperscriptBox["\[Pi]3", "2"]}]]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]1", "2"]}], "-", 
          SuperscriptBox["\[Pi]2", "2"], "-", 
          SuperscriptBox["\[Pi]3", "2"]}]]], " ", "\[Rule]", 
       FractionBox["1", 
        RowBox[{"I", "*", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Pi]1", "2"], "+", 
           SuperscriptBox["\[Pi]2", "2"], "+", 
           SuperscriptBox["\[Pi]3", "2"]}]]}]]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", "\[Phi]A5"}], "Input",
 CellChangeTimes->{{3.843733213503585*^9, 3.843733231834546*^9}, {
  3.843733281263533*^9, 3.843733552515419*^9}, {3.854432302651169*^9, 
  3.854432390338522*^9}, {3.8617659587834587`*^9, 3.861765962477974*^9}, {
  3.861875454591365*^9, 
  3.861875460095057*^9}},ExpressionUUID->"e245ae4b-f358-4048-b342-\
955541c4d604"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]1", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"], "+", 
          SuperscriptBox["\[Pi]3", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"], "+", 
       SuperscriptBox["\[Pi]3", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]2", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"], "+", 
          SuperscriptBox["\[Pi]3", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"], "+", 
       SuperscriptBox["\[Pi]3", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"f", " ", "\[Pi]3", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Pi]1", "2"], "+", 
          SuperscriptBox["\[Pi]2", "2"], "+", 
          SuperscriptBox["\[Pi]3", "2"]}]], "f"], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Pi]1", "2"], "+", 
       SuperscriptBox["\[Pi]2", "2"], "+", 
       SuperscriptBox["\[Pi]3", "2"]}]]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Pi]1", "2"], "+", 
         SuperscriptBox["\[Pi]2", "2"], "+", 
         SuperscriptBox["\[Pi]3", "2"]}]], "f"], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.843733540164371*^9, 3.84373355303673*^9}, 
   3.8437355479897547`*^9, 3.843793016122851*^9, 3.843817435620097*^9, {
   3.8441446917473717`*^9, 3.844144714614439*^9}, 3.844228256882502*^9, 
   3.844228389017331*^9, 3.8442340648767643`*^9, 3.84424554752999*^9, 
   3.844245582015348*^9, 3.8442461889990797`*^9, 3.844254783064529*^9, 
   3.84425497260637*^9, 3.8443198033494263`*^9, 3.8443221669374866`*^9, 
   3.844836783242264*^9, 3.844840516168405*^9, 3.8448441967885723`*^9, 
   3.844926349409778*^9, 3.84492638260533*^9, 3.8449284595616503`*^9, 
   3.845104113144347*^9, 3.845526057475134*^9, 3.8460705165000257`*^9, 
   3.85332389654418*^9, 3.8533880663552513`*^9, 3.853388109829986*^9, 
   3.853850106211784*^9, 3.853850416490807*^9, 3.8538532912239428`*^9, 
   3.853906429379551*^9, {3.854432352307979*^9, 3.8544323561755133`*^9}, 
   3.854432390869213*^9, 3.854448473872097*^9, 3.8545381111588497`*^9, 
   3.854540217884075*^9, 3.854623669458362*^9, 3.85480278631814*^9, 
   3.85747507394411*^9, 3.8575320102845583`*^9, 3.857532469501083*^9, 
   3.857554891937669*^9, 3.861765969289599*^9, 
   3.861875460944028*^9},ExpressionUUID->"4d5746d7-1d6a-4f67-8ff2-\
812699f26665"]
}, Open  ]],

Cell[BoxData[""], "Input",ExpressionUUID->"845ffd26-8996-4901-aceb-156189b014b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Analysis in terms of the pions: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "4"], " "}], TraditionalForm]],ExpressionUUID->
  "5a71e744-9e69-4054-b536-5ab458dfa367"],
 "symmetric point"
}], "Subsection",
 CellChangeTimes->{{3.841901030446748*^9, 3.841901033110815*^9}, {
  3.843734025742425*^9, 3.843734048856719*^9}, {3.8544506424216547`*^9, 
  3.8544506641261053`*^9}, {3.854451783388905*^9, 
  3.854451793784237*^9}},ExpressionUUID->"3cf4e061-c40a-4b38-91cb-\
aa2533376453"],

Cell[CellGroupData[{

Cell["Invariants in terms of the pions", "Subsubsection",
 CellChangeTimes->{{3.8419064768959293`*^9, 3.8419064787877307`*^9}, {
  3.8419066343015156`*^9, 
  3.8419066739510603`*^9}},ExpressionUUID->"58ce9aa8-b375-4043-bdcc-\
89373986847c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IA5R4AllA4", " ", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"IA5R4O3f", "[", "\[Phi]A5", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IA5R4O4f", "[", "\[Phi]A5", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IA5R4O5f", "[", "\[Phi]A5", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841906773859812*^9, 3.8419068059699345`*^9}, 
   3.841906846947753*^9, {3.843629555622401*^9, 3.843629578490161*^9}, {
   3.843637120265132*^9, 3.843637123977908*^9}, {3.843735773373885*^9, 
   3.8437357811617947`*^9}, {3.843735911815831*^9, 3.8437359152121153`*^9}, {
   3.854450846657318*^9, 3.854450869979312*^9}, {3.8545284308733253`*^9, 
   3.854528437036873*^9}, {3.861875473945015*^9, 
   3.861875482996518*^9}},ExpressionUUID->"b8c06f22-c5f4-493a-ae6b-\
85ec898f7de8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete expansion", "Subsubsection",
 CellChangeTimes->{{3.843738829317882*^9, 
  3.843738832380121*^9}},ExpressionUUID->"436e229c-a47d-4a4f-ba5b-\
463991845f4f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"seriesPionsA5A4", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IA5R4AllA4", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]1", "\[Rule]", " ", 
             RowBox[{"y", " ", "\[Pi]1"}]}], ",", 
            RowBox[{"\[Pi]2", "\[Rule]", " ", 
             RowBox[{"y", " ", "\[Pi]2"}]}], ",", " ", 
            RowBox[{"\[Pi]3", "\[Rule]", " ", 
             RowBox[{"y", " ", "\[Pi]3"}]}]}], "}"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y", ",", " ", "0", ",", " ", "4"}], "}"}]}], "]"}], "]"}], 
      "/.", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", "1"}], "}"}]}], ",", "  ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", 
       RowBox[{"Length", "[", "IA5R4AllA4", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"seriesPionsA5A4", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.843736502104279*^9, 3.843736625554079*^9}, {
  3.843738848154291*^9, 3.843738860389697*^9}, {3.8544508745283527`*^9, 
  3.854450904844921*^9}, {3.8544509419788*^9, 3.854450942931052*^9}, {
  3.854528439170465*^9, 
  3.854528447348321*^9}},ExpressionUUID->"3910d828-7229-4e42-9c8d-\
66241082443a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         SuperscriptBox["f", "3"], 
         RowBox[{"2", " ", 
          SqrtBox["5"]}]], "+", 
        RowBox[{"\[Pi]1", " ", "\[Pi]2", " ", "\[Pi]3"}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SqrtBox["5"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]1", "2"], "+", 
           SuperscriptBox["\[Pi]2", "2"], "+", 
           SuperscriptBox["\[Pi]3", "2"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"41", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]1", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]1", "2"], " ", 
             SuperscriptBox["\[Pi]2", "2"]}], "+", 
            SuperscriptBox["\[Pi]2", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]1", "2"], " ", 
             SuperscriptBox["\[Pi]3", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]2", "2"], " ", 
             SuperscriptBox["\[Pi]3", "2"]}], "+", 
            SuperscriptBox["\[Pi]3", "4"]}], ")"}]}], 
         RowBox[{"48", " ", 
          SqrtBox["5"], " ", "f"}]]}]},
      {
       RowBox[{
        FractionBox[
         SuperscriptBox["f", "4"], "5"], "+", 
        FractionBox[
         RowBox[{
         "12", " ", "f", " ", "\[Pi]1", " ", "\[Pi]2", " ", "\[Pi]3"}], 
         SqrtBox["5"]], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["f", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]1", "2"], "+", 
           SuperscriptBox["\[Pi]2", "2"], "+", 
           SuperscriptBox["\[Pi]3", "2"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "5"], " ", 
         SuperscriptBox["f", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"43", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Pi]1", "2"], "+", 
                 SuperscriptBox["\[Pi]2", "2"], "+", 
                 SuperscriptBox["\[Pi]3", "2"]}], ")"}], "2"]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["f", "4"]}]]}], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]1", "4"], "+", 
               SuperscriptBox["\[Pi]2", "4"], "+", 
               SuperscriptBox["\[Pi]3", "4"]}], ")"}]}], 
            SuperscriptBox["f", "4"]]}], ")"}]}]}]},
      {
       RowBox[{
        FractionBox[
         SuperscriptBox["f", "5"], "50"], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], " ", "\[Pi]1", " ", "\[Pi]2", " ", 
          "\[Pi]3"}], 
         SqrtBox["5"]], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox["f", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]1", "2"], "+", 
           SuperscriptBox["\[Pi]2", "2"], "+", 
           SuperscriptBox["\[Pi]3", "2"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"221", " ", "f", " ", 
            SuperscriptBox["\[Pi]1", "4"]}], "-", 
           RowBox[{"38", " ", "f", " ", 
            SuperscriptBox["\[Pi]1", "2"], " ", 
            SuperscriptBox["\[Pi]2", "2"]}], "+", 
           RowBox[{"221", " ", "f", " ", 
            SuperscriptBox["\[Pi]2", "4"]}], "-", 
           RowBox[{"38", " ", "f", " ", 
            SuperscriptBox["\[Pi]1", "2"], " ", 
            SuperscriptBox["\[Pi]3", "2"]}], "-", 
           RowBox[{"38", " ", "f", " ", 
            SuperscriptBox["\[Pi]2", "2"], " ", 
            SuperscriptBox["\[Pi]3", "2"]}], "+", 
           RowBox[{"221", " ", "f", " ", 
            SuperscriptBox["\[Pi]3", "4"]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.861876986881502*^9},ExpressionUUID->"331c4b08-2c2b-4782-9a9f-\
1552aed1333a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1437, 767},
WindowMargins->{{Automatic, 1}, {Automatic, 25}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.1 for Linux x86 (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 539, 8, 117, "Title", "ExpressionUUID" -> \
"073a3538-0060-4382-bc03-74a9d006b3a6"],
Cell[1122, 32, 702, 12, 41, "Text", "ExpressionUUID" -> \
"e0b68b7d-0117-46cb-bc8e-2bc0d3ff9337"],
Cell[CellGroupData[{
Cell[1849, 48, 353, 8, 85, "Chapter", "ExpressionUUID" -> \
"2322c063-b9f5-48f3-94a6-055b87845e95"],
Cell[CellGroupData[{
Cell[2227, 60, 472, 12, 82, "Section", "ExpressionUUID" -> \
"47cdacda-dfff-4dae-9d00-0b9b744db67e"],
Cell[2702, 74, 638, 14, 68, "Text", "ExpressionUUID" -> \
"e434dc4c-cebc-4d70-b07d-cf75e8d9abd7"],
Cell[3343, 90, 554, 15, 83, "Input", "ExpressionUUID" -> \
"8ee28de3-4a94-4f5e-80d2-9b9a97000a43"],
Cell[3900, 107, 544, 13, 83, "Input", "ExpressionUUID" -> \
"2099902f-8616-4090-873b-4d9eea3ea02a"],
Cell[4447, 122, 599, 13, 41, "Text", "ExpressionUUID" -> \
"f2a3084e-433e-44b5-a373-c29e4963024b"],
Cell[5049, 137, 7432, 217, 161, "Input", "ExpressionUUID" -> \
"6b48aaa4-de1e-47f5-9f9b-f1b37efe1657"]
}, Closed]],
Cell[CellGroupData[{
Cell[12518, 359, 278, 4, 63, "Section", "ExpressionUUID" -> \
"e42a80b9-379a-45d3-8bb2-54711a6c2e11"],
Cell[12799, 365, 578, 13, 68, "Text", "ExpressionUUID" -> \
"a04e767f-cc90-40f9-acb3-aac8a7e5fb7a"],
Cell[CellGroupData[{
Cell[13402, 382, 167, 3, 56, "Subsection", "ExpressionUUID" -> \
"df7442d4-53ee-4690-adbf-47174e53a14c"],
Cell[13572, 387, 620, 13, 55, "Text", "ExpressionUUID" -> \
"246c66fd-c128-401d-ae51-b1676b1c3d4a"],
Cell[CellGroupData[{
Cell[14217, 404, 1141, 29, 128, "Input", "ExpressionUUID" -> \
"1f026718-a5a4-4c88-a19e-41fa10030476"],
Cell[15361, 435, 690, 20, 90, "Output", "ExpressionUUID" -> \
"db735e1f-1cd9-4249-a714-ade6a17ff41e"]
}, Open  ]],
Cell[16066, 458, 295, 4, 55, "Text", "ExpressionUUID" -> \
"ea2bbfbd-ee0a-4ca6-b03d-697483c09819"],
Cell[16364, 464, 640, 19, 86, "Input", "ExpressionUUID" -> \
"223ddf0e-8655-4562-98cb-818399b97f7c"],
Cell[CellGroupData[{
Cell[17029, 487, 347, 9, 46, "Input", "ExpressionUUID" -> \
"477dec61-2ac9-42e2-a06a-0b6c4f8deafb"],
Cell[17379, 498, 1707, 38, 53, "Output", "ExpressionUUID" -> \
"6ea18249-ac9d-4844-8412-cd4f16bed388"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19135, 542, 185, 3, 45, "Subsection", "ExpressionUUID" -> \
"bd8c04cb-b9f6-4d5b-a8d9-b3f9f41d302a"],
Cell[19323, 547, 1210, 30, 91, "Text", "ExpressionUUID" -> \
"9f7f6157-d517-4965-bf49-583ea5ef10d4"],
Cell[20536, 579, 2260, 72, 182, "Input", "ExpressionUUID" -> \
"fa8e7ca8-4b47-4a08-b424-be66de2e0e98"]
}, Closed]],
Cell[CellGroupData[{
Cell[22833, 656, 260, 4, 45, "Subsection", "ExpressionUUID" -> \
"c620d2b9-467d-4fe3-bc9e-ecfa46b41c06"],
Cell[23096, 662, 897, 20, 145, "Input", "ExpressionUUID" -> \
"3e08fcb0-52d3-4a7d-a46a-4bdc4686396f"],
Cell[CellGroupData[{
Cell[24018, 686, 550, 12, 80, "Input", "ExpressionUUID" -> \
"7dd688c8-3ff2-4bdb-846b-f542a6d9525d"],
Cell[24571, 700, 2419, 47, 98, "Output", "ExpressionUUID" -> \
"41c0ccb0-691f-495a-8c82-b6bd615b94cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27027, 752, 160, 3, 70, "Subsubsection", "ExpressionUUID" -> \
"c64db034-2585-44d9-9f9a-c0ff26c09941"],
Cell[CellGroupData[{
Cell[27212, 759, 1595, 34, 101, "Input", "ExpressionUUID" -> \
"fbd0fffe-0d20-49f2-8a2a-7e2be853e1c9"],
Cell[28810, 795, 3628, 82, 133, "Output", "ExpressionUUID" -> \
"cffe25be-5ad2-4e75-a36c-592d57e8dfaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32475, 882, 741, 15, 46, "Input", "ExpressionUUID" -> \
"13664aec-1ff2-4fd0-b0b4-7281372ca31a"],
Cell[33219, 899, 3753, 79, 81, "Output", "ExpressionUUID" -> \
"06183557-7385-47fb-aec8-0301bb20d118"]
}, Open  ]],
Cell[36987, 981, 4538, 118, 526, "Input", "ExpressionUUID" -> \
"8805f99f-dfdf-4ee0-9539-d2498f465ad6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[41574, 1105, 232, 4, 45, "Subsection", "ExpressionUUID" -> \
"29e4c045-b0ba-4577-8974-5217e003ff72"],
Cell[41809, 1111, 390, 7, 55, "Text", "ExpressionUUID" -> \
"1030ea85-229e-49ba-9f03-7e97e4c042ba"],
Cell[CellGroupData[{
Cell[42224, 1122, 2020, 48, 112, "Input", "ExpressionUUID" -> \
"cbbd5436-00f0-4781-beab-18818bc63e40"],
Cell[44247, 1172, 23243, 699, 387, "Output", "ExpressionUUID" -> \
"be9233ec-a4d1-4291-a77f-dca87cce9c91"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[67551, 1878, 226, 4, 63, "Section", "ExpressionUUID" -> \
"2d9e6d47-4ba9-47b3-8147-c262a8252da5"],
Cell[CellGroupData[{
Cell[67802, 1886, 171, 3, 83, "Subsection", "ExpressionUUID" -> \
"a5d7db8e-1b74-4ba1-b1ec-995924a333b8"],
Cell[CellGroupData[{
Cell[67998, 1893, 1672, 52, 137, "Input", "ExpressionUUID" -> \
"6afb0ee7-3a87-4e22-8809-dcba6103f056"],
Cell[69673, 1947, 2489, 58, 102, "Output", "ExpressionUUID" -> \
"2a014d15-5559-4169-90fa-1fcb106fc144"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[72211, 2011, 254, 4, 57, "Subsection", "ExpressionUUID" -> \
"9ea22b48-c091-4197-beae-b9a153a641ec"],
Cell[CellGroupData[{
Cell[72490, 2019, 424, 6, 70, "Subsubsection", "ExpressionUUID" -> \
"3102a34f-6b0e-42d9-aa52-466fbdf4e604"],
Cell[72917, 2027, 488, 7, 55, "Text", "ExpressionUUID" -> \
"3d168b67-cb6e-4c56-8706-9398ec97b110"],
Cell[73408, 2036, 1250, 41, 160, "Input", "ExpressionUUID" -> \
"44721302-6ddf-4c25-8d68-da7c378b168f"],
Cell[74661, 2079, 809, 23, 97, "Input", "ExpressionUUID" -> \
"f59ea1b3-2ca4-46c3-9f3e-029ac44a9d98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75507, 2107, 320, 5, 70, "Subsubsection", "ExpressionUUID" -> \
"228d2674-3e92-4033-b430-48652348953a"],
Cell[75830, 2114, 228, 3, 55, "Text", "ExpressionUUID" -> \
"40de6b69-b107-45d5-b90d-797a6c33e100"],
Cell[76061, 2119, 1292, 29, 46, "Input", "ExpressionUUID" -> \
"b8679c1f-d974-4409-b078-01e793f6979f"],
Cell[77356, 2150, 551, 17, 55, "Text", "ExpressionUUID" -> \
"dd5f3176-b8f6-4842-bec3-161fdd34af89"],
Cell[77910, 2169, 1147, 27, 46, "Input", "ExpressionUUID" -> \
"f3657482-e998-4398-95ce-abfbe5ad9fb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79094, 2201, 169, 3, 70, "Subsubsection", "ExpressionUUID" -> \
"5955449d-e133-4927-a99f-bcb582c1e0d3"],
Cell[CellGroupData[{
Cell[79288, 2208, 1280, 32, 112, "Input", "ExpressionUUID" -> \
"8f8d9303-f336-4f1e-839e-94c64bb90b0c"],
Cell[80571, 2242, 3529, 107, 191, "Output", "ExpressionUUID" -> \
"644317f9-f1c9-4b7b-8c15-5fe2b5a0207a"]
}, Open  ]],
Cell[84115, 2352, 182, 4, 41, "Input", "ExpressionUUID" -> \
"0c9d4224-165b-423a-8744-aea13359a416"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[84346, 2362, 200, 3, 57, "Subsection", "ExpressionUUID" -> \
"5a20d1aa-a15d-41b8-9dfb-b03ebc1abb30"],
Cell[84549, 2367, 364, 7, 55, "Text", "ExpressionUUID" -> \
"49c38c9b-e5b3-47a5-bacb-96976b2ee091"],
Cell[84916, 2376, 961, 21, 46, "Input", "ExpressionUUID" -> \
"df7355a7-c827-484a-ba90-0c4280c6726c"],
Cell[CellGroupData[{
Cell[85902, 2401, 1856, 45, 145, "Input", "ExpressionUUID" -> \
"e29ec95f-50e0-4458-af3e-8c2dd3bb05dc"],
Cell[87761, 2448, 2362, 51, 133, "Output", "ExpressionUUID" -> \
"cdb35a7f-5d6d-4221-912a-02d51bb9db93"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[90196, 2507, 400, 9, 70, "Chapter", "ExpressionUUID" -> \
"70c30bd4-b9fc-4e03-a163-a72c1653d802"],
Cell[CellGroupData[{
Cell[90621, 2520, 522, 13, 82, "Section", "ExpressionUUID" -> \
"ae34e1ec-ab3d-4080-bf55-4836b7c90966"],
Cell[91146, 2535, 449, 9, 55, "Text", "ExpressionUUID" -> \
"f895381a-859d-454f-9cb3-da12101b9c26"],
Cell[91598, 2546, 539, 13, 97, "Input", "ExpressionUUID" -> \
"0c098438-7d2d-4aa1-995a-61792ad9e06b"],
Cell[92140, 2561, 609, 15, 97, "Input", "ExpressionUUID" -> \
"9d834876-ed79-41fd-b9f0-3524e4c239bd"],
Cell[92752, 2578, 778, 14, 91, "Text", "ExpressionUUID" -> \
"37480beb-8f70-4ddc-823b-39f3a755f9f5"],
Cell[93533, 2594, 6264, 214, 467, "Input", "ExpressionUUID" -> \
"4836cf93-8b5a-4ecd-992e-47c1edcdafd1"]
}, Closed]],
Cell[CellGroupData[{
Cell[99834, 2813, 405, 6, 63, "Section", "ExpressionUUID" -> \
"4e10a1aa-7878-46de-a045-d2053837c07c"],
Cell[100242, 2821, 955, 22, 91, "Text", "ExpressionUUID" -> \
"144ff8e2-9d84-450d-b7c2-cc19a742e0f8"],
Cell[CellGroupData[{
Cell[101222, 2847, 165, 3, 83, "Subsection", "ExpressionUUID" -> \
"ed86717b-4615-4b8c-bb0f-a42d9d197ba5"],
Cell[CellGroupData[{
Cell[101412, 2854, 941, 23, 73, "Input", "ExpressionUUID" -> \
"fc859374-c13d-4029-a220-0f9643c5d156"],
Cell[102356, 2879, 1204, 27, 85, "Output", "ExpressionUUID" -> \
"cb568a82-2756-47d9-b2bd-a3c8316cf4be"]
}, Open  ]],
Cell[103575, 2909, 370, 7, 55, "Text", "ExpressionUUID" -> \
"6a836e81-482b-42c5-becc-d75843942ee8"],
Cell[CellGroupData[{
Cell[103970, 2920, 1219, 32, 81, "Input", "ExpressionUUID" -> \
"7fae6a7e-f7ef-49d7-be3c-3922ddf63127"],
Cell[105192, 2954, 960, 15, 52, "Output", "ExpressionUUID" -> \
"9dbaa348-b613-4643-bdfd-fd084a1c32be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106189, 2974, 347, 9, 46, "Input", "ExpressionUUID" -> \
"2d17a380-e248-4f07-ac55-6b92201a9c4a"],
Cell[106539, 2985, 1282, 32, 53, "Output", "ExpressionUUID" -> \
"f2cae861-2d1a-4644-8af4-abe07fcffa47"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[107870, 3023, 187, 3, 57, "Subsection", "ExpressionUUID" -> \
"2da89a5f-45c6-4521-b4ee-620a2aefdcf3"],
Cell[108060, 3028, 203, 3, 55, "Text", "ExpressionUUID" -> \
"e929887f-7763-4791-af0c-40f9464b4de8"],
Cell[108266, 3033, 1611, 45, 113, "Input", "ExpressionUUID" -> \
"084e64af-8153-4111-8e25-88fa69b5b896"]
}, Closed]],
Cell[CellGroupData[{
Cell[109914, 3083, 309, 5, 57, "Subsection", "ExpressionUUID" -> \
"2e712529-903d-4b21-8938-d85b1e84b983"],
Cell[110226, 3090, 397, 11, 55, "Text", "ExpressionUUID" -> \
"5215853e-3d0d-44d3-9877-97d4a4412caf"],
Cell[110626, 3103, 219, 4, 46, "Input", "ExpressionUUID" -> \
"cea17796-47fa-4429-af1a-fa93250511f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[110882, 3112, 232, 4, 57, "Subsection", "ExpressionUUID" -> \
"3fc41937-77f2-4a12-9bbd-143141228016"],
Cell[111117, 3118, 539, 15, 55, "Text", "ExpressionUUID" -> \
"6db7d4fd-7ef7-4264-957a-5f9f8999ac65"],
Cell[CellGroupData[{
Cell[111681, 3137, 2097, 49, 112, "Input", "ExpressionUUID" -> \
"a037d903-786e-4e3e-9983-8d9561a20ddf"],
Cell[113781, 3188, 22878, 694, 387, "Output", "ExpressionUUID" -> \
"4267159c-bb40-43fa-838e-d150a73c6364"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[136732, 3890, 318, 9, 70, "Chapter", "ExpressionUUID" -> \
"55b1e16b-ca12-4e3a-8c7d-92b81787694a"],
Cell[137053, 3901, 554, 12, 68, "Text", "ExpressionUUID" -> \
"27e77459-e903-45b1-828d-5797a789534d"],
Cell[CellGroupData[{
Cell[137632, 3917, 386, 11, 82, "Section", "ExpressionUUID" -> \
"c9532e09-daaa-49f6-864e-097999b11223"],
Cell[138021, 3930, 372, 7, 55, "Text", "ExpressionUUID" -> \
"25b96f3e-c510-4fdb-8d27-273cea239b6a"],
Cell[138396, 3939, 1721, 44, 112, "Input", "ExpressionUUID" -> \
"72a8889d-3f00-44a4-b462-16248e60a5d2"]
}, Closed]],
Cell[CellGroupData[{
Cell[140154, 3988, 228, 4, 63, "Section", "ExpressionUUID" -> \
"e1ace351-f7fa-483e-a812-a631999340d9"],
Cell[CellGroupData[{
Cell[140407, 3996, 167, 3, 83, "Subsection", "ExpressionUUID" -> \
"9d8a1d7b-2e51-4d38-9d6e-fdb2372ffc0f"],
Cell[140577, 4001, 243, 4, 55, "Text", "ExpressionUUID" -> \
"031e77da-3a6a-4ff7-937a-8c9579b8b1c9"],
Cell[CellGroupData[{
Cell[140845, 4009, 809, 22, 75, "Input", "ExpressionUUID" -> \
"8d48e403-3aef-45e3-a454-db1a28fb8706"],
Cell[141657, 4033, 1286, 30, 90, "Output", "ExpressionUUID" -> \
"eb18861c-c1e4-49c6-afa1-f99166c425cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142980, 4068, 347, 9, 46, "Input", "ExpressionUUID" -> \
"9b800ed2-1883-4765-8fa1-fbd0e7e53c39"],
Cell[143330, 4079, 1255, 29, 53, "Output", "ExpressionUUID" -> \
"606787a2-c96f-4f1a-a26f-d6b6f147902e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[144634, 4114, 180, 3, 57, "Subsection", "ExpressionUUID" -> \
"0b306093-910c-44a0-9a45-d907fe6dc1c5"],
Cell[144817, 4119, 244, 4, 55, "Text", "ExpressionUUID" -> \
"2d96a023-c532-46c9-ab37-e4ada4c9d8de"],
Cell[145064, 4125, 2459, 75, 148, "Input", "ExpressionUUID" -> \
"8c0c7eb5-a199-4cc1-bb8b-c5aae8c36284"]
}, Closed]],
Cell[CellGroupData[{
Cell[147560, 4205, 260, 4, 57, "Subsection", "ExpressionUUID" -> \
"70e0a666-0767-4732-b551-1de1d25a4637"],
Cell[147823, 4211, 551, 11, 46, "Input", "ExpressionUUID" -> \
"55bca62f-0c28-4839-be92-2e6298e66c04"],
Cell[148377, 4224, 816, 15, 46, "Input", "ExpressionUUID" -> \
"d331df91-3d16-4f64-80b0-eac00e6f21c1"],
Cell[149196, 4241, 845, 21, 83, "Input", "ExpressionUUID" -> \
"651cf6f0-1bae-425a-b826-c8c29d2f11a2"],
Cell[150044, 4264, 1757, 37, 101, "Input", "ExpressionUUID" -> \
"43cfdc07-6ba1-4d05-9f49-ef63ae33dac9"],
Cell[151804, 4303, 906, 18, 46, "Input", "ExpressionUUID" -> \
"38adbe8d-2af0-48fb-b928-742b4fb184c0"],
Cell[152713, 4323, 17712, 470, 1988, "Input", "ExpressionUUID" -> \
"6b7384db-6b05-4e85-807f-0f36cb273c72"]
}, Closed]],
Cell[CellGroupData[{
Cell[170462, 4798, 232, 4, 57, "Subsection", "ExpressionUUID" -> \
"538df73b-fbcc-4093-bdd8-87fc06309466"],
Cell[170697, 4804, 437, 8, 55, "Text", "ExpressionUUID" -> \
"08fa58aa-5ab8-4f68-9080-31fb14c42314"],
Cell[CellGroupData[{
Cell[171159, 4816, 2153, 50, 112, "Input", "ExpressionUUID" -> \
"cc81a76c-fe96-42f1-bffe-c207cad08e29"],
Cell[173315, 4868, 41254, 1274, 673, "Output", "ExpressionUUID" -> \
"281a435b-113a-4491-8e5d-e55a7b9e7f70"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[214630, 6149, 224, 4, 63, "Section", "ExpressionUUID" -> \
"9941aa91-1703-4fe5-ab2a-17ce87d94535"],
Cell[CellGroupData[{
Cell[214879, 6157, 171, 3, 56, "Subsection", "ExpressionUUID" -> \
"19413b4b-58df-419b-99c3-63c3ab8950a0"],
Cell[215053, 6162, 234, 4, 55, "Text", "ExpressionUUID" -> \
"e48bc30d-4dd8-4b8e-8181-0669813c4b6a"],
Cell[CellGroupData[{
Cell[215312, 6170, 1625, 52, 137, "Input", "ExpressionUUID" -> \
"6623fd21-5536-45fe-a505-2357816afcb6"],
Cell[216940, 6224, 2059, 52, 102, "Output", "ExpressionUUID" -> \
"808c300e-3b9a-41df-8a32-51f663f8d7ce"]
}, Open  ]],
Cell[219014, 6279, 81, 0, 46, "Input", "ExpressionUUID" -> \
"f2ad6aa6-acb0-4c45-b510-f78901e2f9ad"]
}, Closed]],
Cell[CellGroupData[{
Cell[219132, 6284, 278, 4, 45, "Subsection", "ExpressionUUID" -> \
"853d1a2b-0973-43d9-9f09-aa92d4063a75"],
Cell[CellGroupData[{
Cell[219435, 6292, 178, 3, 45, "Subsubsection", "ExpressionUUID" -> \
"496a7b07-a26a-4297-b493-86112bf5b218"],
Cell[219616, 6297, 190, 3, 55, "Text", "ExpressionUUID" -> \
"7874cecb-0626-4a30-996a-698ea724e078"],
Cell[CellGroupData[{
Cell[219831, 6304, 189, 4, 46, "Input", "ExpressionUUID" -> \
"9ddab26a-f0da-4259-884d-579ed36c7d91"],
Cell[220023, 6310, 1411, 43, 153, "Output", "ExpressionUUID" -> \
"9893207c-d576-45a8-b607-9792e7ef066e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[221483, 6359, 240, 4, 36, "Subsubsection", "ExpressionUUID" -> \
"54eae8e6-c630-4612-a5f7-aa69d29c866d"],
Cell[221726, 6365, 1322, 29, 70, "Input", "ExpressionUUID" -> \
"469cd827-2db0-429b-b6e8-2904c3ecbaa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223085, 6399, 169, 3, 45, "Subsubsection", "ExpressionUUID" -> \
"60a84b10-2bba-40cc-bb54-7e0425a375ff"],
Cell[CellGroupData[{
Cell[223279, 6406, 1462, 36, 126, "Input", "ExpressionUUID" -> \
"6b998ba5-0430-4f9a-8fed-e2c1a5d47929"],
Cell[224744, 6444, 3742, 95, 149, "Output", "ExpressionUUID" -> \
"20db5e22-86b2-4939-9ccc-53997dd03e9e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228547, 6546, 432, 13, 56, "Subsection", "ExpressionUUID" -> \
"700122fd-3888-451d-a49b-65edea08fdbe"],
Cell[228982, 6561, 199, 3, 41, "Text", "ExpressionUUID" -> \
"2cf5a5df-9f43-4887-abfe-bd864adbe02f"],
Cell[CellGroupData[{
Cell[229206, 6568, 240, 4, 45, "Subsubsection", "ExpressionUUID" -> \
"17bce73c-cd09-4048-8d0c-47296b03661c"],
Cell[229449, 6574, 1133, 23, 41, "Input", "ExpressionUUID" -> \
"6ddd3d36-2017-4ce5-bdfb-1482f3f05c97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230619, 6602, 169, 3, 45, "Subsubsection", "ExpressionUUID" -> \
"0935d339-d3a2-48f1-a701-29c7dc163fd4"],
Cell[CellGroupData[{
Cell[230813, 6609, 1532, 36, 126, "Input", "ExpressionUUID" -> \
"f3fd0abf-53d2-48ce-b76b-194e67725733"],
Cell[232348, 6647, 2763, 66, 130, "Output", "ExpressionUUID" -> \
"b7670c3a-b305-41f4-8ca1-0a528c395a66"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[235196, 6722, 441, 10, 70, "Chapter", "ExpressionUUID" -> \
"4c2561e6-4b87-4b12-aa17-bfcf42d510d0"],
Cell[235640, 6734, 256, 6, 41, "Text", "ExpressionUUID" -> \
"15989d33-c1b9-4bb2-9197-92e236a2093e"],
Cell[CellGroupData[{
Cell[235921, 6744, 358, 10, 82, "Section", "ExpressionUUID" -> \
"4773a24e-0243-4a10-89ee-9590d04bc8d5"],
Cell[236282, 6756, 187, 3, 55, "Text", "ExpressionUUID" -> \
"0a1fdac5-6912-440e-9ac9-0bb7f11dbd8c"],
Cell[236472, 6761, 202, 6, 77, "Input", "ExpressionUUID" -> \
"b12868d9-0ebe-4c73-bfb9-0a2d778855a1"],
Cell[236677, 6769, 747, 20, 145, "Input", "ExpressionUUID" -> \
"0a0554b1-843d-4f15-a507-48c0362daa9b"],
Cell[237427, 6791, 795, 22, 145, "Input", "ExpressionUUID" -> \
"c4c4c154-c977-4672-93a3-bbcf82520eab"],
Cell[238225, 6815, 87621, 2786, 3007, "Input", "ExpressionUUID" -> \
"ebd1ec73-f56a-45dc-8b36-ba218da48034"]
}, Closed]],
Cell[CellGroupData[{
Cell[325883, 9606, 171, 3, 63, "Section", "ExpressionUUID" -> \
"76a3d31e-0729-404f-8847-a4954cdf72c8"],
Cell[CellGroupData[{
Cell[326079, 9613, 165, 3, 83, "Subsection", "ExpressionUUID" -> \
"fb32cc7f-9b0f-426b-bebb-201117b897bf"],
Cell[326247, 9618, 180, 3, 55, "Text", "ExpressionUUID" -> \
"46a26b4e-c185-44b7-a624-8720b2eaab36"],
Cell[CellGroupData[{
Cell[326452, 9625, 969, 26, 128, "Input", "ExpressionUUID" -> \
"fd9d1bdb-42a3-4cff-8af9-7305fa916e7e"],
Cell[327424, 9653, 1856, 39, 90, "Output", "ExpressionUUID" -> \
"d776e459-3b0d-478f-bdcd-84c2e05fb972"]
}, Open  ]],
Cell[329295, 9695, 245, 4, 55, "Text", "ExpressionUUID" -> \
"5c3498c9-fc2a-4935-b1ab-291c9ca51c18"],
Cell[CellGroupData[{
Cell[329565, 9703, 991, 25, 81, "Input", "ExpressionUUID" -> \
"c656671c-c69c-4874-83f7-a920926c35bc"],
Cell[330559, 9730, 1337, 21, 57, "Output", "ExpressionUUID" -> \
"9d897d41-efbe-485c-be9c-ff986e6bd0a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331933, 9756, 400, 10, 46, "Input", "ExpressionUUID" -> \
"2d30857c-4357-41f1-b32d-7309ea4e238d"],
Cell[332336, 9768, 1506, 32, 53, "Output", "ExpressionUUID" -> \
"d05fa821-04de-42e2-b5eb-8fa64583dc61"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[333891, 9806, 258, 4, 57, "Subsection", "ExpressionUUID" -> \
"6800320c-3e00-4d37-8b5a-c26c0f7014b0"],
Cell[334152, 9812, 1112, 31, 55, "Text", "ExpressionUUID" -> \
"728ad4fd-ea40-41f8-b029-4066b4b02ae3"],
Cell[335267, 9845, 6594, 218, 325, "Input", "ExpressionUUID" -> \
"356e500d-0331-49e3-89f1-3be5f0a80a45"]
}, Closed]],
Cell[CellGroupData[{
Cell[341898, 10068, 260, 4, 57, "Subsection", "ExpressionUUID" -> \
"aeed293a-42d6-472c-b658-08b63641d0f0"],
Cell[342161, 10074, 668, 14, 46, "Input", "ExpressionUUID" -> \
"8f01b179-4598-49f3-a59f-edbe71f480f5"],
Cell[342832, 10090, 823, 17, 80, "Input", "ExpressionUUID" -> \
"15ee6194-dead-4f99-abb5-c5370cea14a3"],
Cell[343658, 10109, 3176, 86, 426, "Input", "ExpressionUUID" -> \
"a8667011-c5fe-4f3a-83fd-b30c8b7cf952"],
Cell[346837, 10197, 4253, 105, 303, "Input", "ExpressionUUID" -> \
"4f8a39c4-4217-4522-9111-a3175420eb2f"],
Cell[351093, 10304, 2891, 75, 307, "Input", "ExpressionUUID" -> \
"8eae76e7-334d-4d81-a93b-f1ce68a7f939"],
Cell[353987, 10381, 7032, 159, 536, "Input", "ExpressionUUID" -> \
"c322f762-869f-4169-976e-c9f689c9b3a1"]
}, Closed]],
Cell[CellGroupData[{
Cell[361056, 10545, 232, 4, 57, "Subsection", "ExpressionUUID" -> \
"0e1f370a-d69c-4b49-b756-ca75efdc14d1"],
Cell[361291, 10551, 347, 7, 55, "Text", "ExpressionUUID" -> \
"5a45e4d5-7443-4c96-9460-c93ec751d056"],
Cell[CellGroupData[{
Cell[361663, 10562, 2414, 53, 210, "Input", "ExpressionUUID" -> \
"87b4a0cb-ccf7-48a0-905b-c47af2b19161"],
Cell[364080, 10617, 108258, 3379, 2101, "Output", "ExpressionUUID" -> \
"1abe6241-fe3c-41cf-af5c-3a880bae31a6"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[472399, 14003, 226, 4, 63, "Section", "ExpressionUUID" -> \
"4ce354e4-a568-4fad-b2e0-c09543e746db"],
Cell[CellGroupData[{
Cell[472650, 14011, 171, 3, 83, "Subsection", "ExpressionUUID" -> \
"1ef7c7e1-36ba-470c-9888-391f7c24cad2"],
Cell[472824, 14016, 234, 4, 55, "Text", "ExpressionUUID" -> \
"a1fcb0cb-5f46-445d-aa22-8f524f24cd27"],
Cell[CellGroupData[{
Cell[473083, 14024, 1627, 52, 137, "Input", "ExpressionUUID" -> \
"6795512d-5824-4c8c-bc93-1f53a323ab77"],
Cell[474713, 14078, 2393, 57, 102, "Output", "ExpressionUUID" -> \
"7ebef405-6982-4db3-960b-b1d871c4f03a"]
}, Open  ]],
Cell[477121, 14138, 81, 0, 46, "Input", "ExpressionUUID" -> \
"b7b6b64a-52e0-4a58-a34a-f276a7a4ae6e"]
}, Closed]],
Cell[CellGroupData[{
Cell[477239, 14143, 444, 11, 58, "Subsection", "ExpressionUUID" -> \
"4de3b314-a1ab-4f45-b010-e6e00f660882"],
Cell[477686, 14156, 620, 18, 115, "Text", "ExpressionUUID" -> \
"3de81368-763c-491b-8cd0-2068c236d20d"],
Cell[CellGroupData[{
Cell[478331, 14178, 605, 14, 71, "Subsubsection", "ExpressionUUID" -> \
"083b68e9-f304-4f1e-ad9a-a6d8d39cc59c"],
Cell[478939, 14194, 329, 10, 55, "Text", "ExpressionUUID" -> \
"e605974c-99d9-4253-88bb-9b511cc5a284"],
Cell[CellGroupData[{
Cell[479293, 14208, 189, 4, 46, "Input", "ExpressionUUID" -> \
"66eeea70-9dc2-48e2-9d55-e30a36ebe269"],
Cell[479485, 14214, 1072, 40, 171, "Output", "ExpressionUUID" -> \
"fc99f4b1-ccd9-4805-a7ea-578647547959"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[480606, 14260, 240, 4, 56, "Subsubsection", "ExpressionUUID" -> \
"db0a4c05-d6b7-4a21-8c09-15107507c76f"],
Cell[480849, 14266, 1029, 22, 46, "Input", "ExpressionUUID" -> \
"f4615d8c-4d6c-487a-a5e0-a4675a209b2b"]
}, Closed]],
Cell[CellGroupData[{
Cell[481915, 14293, 169, 3, 56, "Subsubsection", "ExpressionUUID" -> \
"7d2c1fa9-eb23-4dcf-8f33-a70849536b2c"],
Cell[CellGroupData[{
Cell[482109, 14300, 1375, 33, 112, "Input", "ExpressionUUID" -> \
"4fbf1ed8-d8d5-48d9-90ef-d3e56a3fb5ea"],
Cell[483487, 14335, 5692, 138, 136, "Output", "ExpressionUUID" -> \
"a534088c-1f71-4e26-9068-3fed5baadf37"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[489240, 14480, 493, 12, 58, "Subsection", "ExpressionUUID" -> \
"a6863000-f235-4d37-8be9-6b1c73948c5d"],
Cell[489736, 14494, 740, 24, 68, "Text", "ExpressionUUID" -> \
"5148819a-3e6d-4070-b609-fdbe3925484f"],
Cell[CellGroupData[{
Cell[490501, 14522, 653, 14, 71, "Subsubsection", "ExpressionUUID" -> \
"4cbd8cb2-6d49-45e8-b529-f222e7513bdb"],
Cell[491157, 14538, 1490, 48, 150, "Input", "ExpressionUUID" -> \
"2427695e-f6e9-4d69-817a-9106392885ca"],
Cell[492650, 14588, 927, 28, 81, "Input", "ExpressionUUID" -> \
"055d0ae4-a8d2-47c7-b201-befe1e2c594f"]
}, Closed]],
Cell[CellGroupData[{
Cell[493614, 14621, 240, 4, 56, "Subsubsection", "ExpressionUUID" -> \
"9ce2fe5c-4490-45d5-81a6-cafc58da1e33"],
Cell[493857, 14627, 1047, 23, 46, "Input", "ExpressionUUID" -> \
"30cc4e80-8abd-4d65-a469-4436c51c3efb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[494941, 14655, 169, 3, 70, "Subsubsection", "ExpressionUUID" -> \
"a2bd1080-2d70-452b-a864-35d1bc124d57"],
Cell[CellGroupData[{
Cell[495135, 14662, 1521, 36, 145, "Input", "ExpressionUUID" -> \
"4f7da772-02df-485f-8d88-b135b58824ce"],
Cell[496659, 14700, 4223, 98, 133, "Output", "ExpressionUUID" -> \
"373dafb2-4f8b-4827-bb8a-cdb99854cc33"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[500967, 14807, 526, 11, 70, "Chapter", "ExpressionUUID" -> \
"5b580b62-a754-4710-8d9c-b1dd6658772f"],
Cell[501496, 14820, 318, 7, 41, "Text", "ExpressionUUID" -> \
"c489aa89-c260-48d3-b03d-3d24dfe0c72d"],
Cell[CellGroupData[{
Cell[501839, 14831, 391, 11, 82, "Section", "ExpressionUUID" -> \
"fb2509cc-5624-4ad4-b314-7acf187a60b7"],
Cell[502233, 14844, 324, 9, 77, "Input", "ExpressionUUID" -> \
"72c99237-1cba-4be1-a3e0-8549569f9583"],
Cell[502560, 14855, 814, 21, 145, "Input", "ExpressionUUID" -> \
"b5483f11-5c98-47ef-bf19-87a60df51458"],
Cell[503377, 14878, 763, 20, 145, "Input", "ExpressionUUID" -> \
"75eee817-19f1-4bc9-9008-f319d0538fc3"],
Cell[504143, 14900, 87670, 2787, 3007, "Input", "ExpressionUUID" -> \
"73f86fcf-fd0a-4e22-8289-19495e3e48ca"]
}, Closed]],
Cell[CellGroupData[{
Cell[591850, 17692, 171, 3, 63, "Section", "ExpressionUUID" -> \
"9db3106a-cdcb-4a2e-b69c-162a33df6972"],
Cell[CellGroupData[{
Cell[592046, 17699, 165, 3, 83, "Subsection", "ExpressionUUID" -> \
"9d8ec174-b705-4685-a599-99584c793833"],
Cell[592214, 17704, 180, 3, 55, "Text", "ExpressionUUID" -> \
"77e4d5ed-4903-4f2c-82d8-24e2f0821cda"],
Cell[CellGroupData[{
Cell[592419, 17711, 969, 26, 128, "Input", "ExpressionUUID" -> \
"a03ea9a5-83c1-484d-aa5a-b6daeb688135"],
Cell[593391, 17739, 1666, 37, 90, "Output", "ExpressionUUID" -> \
"6fabea01-813d-44b8-9acb-91dd6b1abfd4"]
}, Open  ]],
Cell[595072, 17779, 202, 3, 55, "Text", "ExpressionUUID" -> \
"247c0a9a-8b39-41bb-a57a-7a04d6a35ee9"],
Cell[CellGroupData[{
Cell[595299, 17786, 991, 25, 81, "Input", "ExpressionUUID" -> \
"da844248-8524-4a36-b88f-1d1b901a350d"],
Cell[596293, 17813, 1124, 18, 57, "Output", "ExpressionUUID" -> \
"ed2e4cd2-59dc-499b-a9f7-4c63e4e6c7b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597454, 17836, 400, 10, 46, "Input", "ExpressionUUID" -> \
"5ae9cc44-0487-4c93-bcf2-ad105d3dc29e"],
Cell[597857, 17848, 1314, 29, 53, "Output", "ExpressionUUID" -> \
"2bb29ef6-6cd3-4a21-afd4-e7e153a0aa60"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[599220, 17883, 258, 4, 57, "Subsection", "ExpressionUUID" -> \
"b84701df-f563-4e9b-a037-4fe7b15d4805"],
Cell[599481, 17889, 6618, 219, 325, "Input", "ExpressionUUID" -> \
"aa2ad768-72d6-4bba-93be-07c7febfb573"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[606160, 18115, 627, 12, 70, "Chapter", "ExpressionUUID" -> \
"ce7877c5-00e6-4a65-a61c-03ff16ea5d01"],
Cell[CellGroupData[{
Cell[606812, 18131, 695, 15, 82, "Section", "ExpressionUUID" -> \
"fb6356a2-8fcb-4681-957c-cba2fe4aad84"],
Cell[607510, 18148, 1538, 40, 138, "Input", "ExpressionUUID" -> \
"f2992ef3-4a1d-45ec-b018-3fc6483372e4"],
Cell[609051, 18190, 905, 29, 138, "Input", "ExpressionUUID" -> \
"523a3dce-ffa0-4d35-a5d5-cbcda0d19b8f"],
Cell[609959, 18221, 76817, 2513, 3015, "Input", "ExpressionUUID" -> \
"621bc8cc-c286-4f80-9006-9e6fb0ef4a7c"]
}, Closed]],
Cell[CellGroupData[{
Cell[686813, 20739, 278, 4, 63, "Section", "ExpressionUUID" -> \
"cbd0b906-537d-4442-b1e3-e47a40b7016d"],
Cell[687094, 20745, 953, 18, 41, "Text", "ExpressionUUID" -> \
"c4f6057b-1dfc-4ccb-aab8-68f84906e946"],
Cell[CellGroupData[{
Cell[688072, 20767, 167, 3, 56, "Subsection", "ExpressionUUID" -> \
"cd6ba214-fc48-4cec-a165-2f35e3344ef8"],
Cell[688242, 20772, 1570, 36, 177, "Input", "ExpressionUUID" -> \
"77c5c8a4-2eed-4cda-89bc-32c8b422f5e8"],
Cell[689815, 20810, 197, 3, 41, "Text", "ExpressionUUID" -> \
"36a869a9-ddd2-48bd-9187-2b27aa366428"],
Cell[CellGroupData[{
Cell[690037, 20817, 1622, 35, 77, "Input", "ExpressionUUID" -> \
"b9e2ea88-e6f7-46e8-833e-8f542759ca0c"],
Cell[691662, 20854, 542, 10, 46, "Output", "ExpressionUUID" -> \
"9420ea59-2e64-409f-82e9-a623da3a0697"]
}, Open  ]],
Cell[CellGroupData[{
Cell[692241, 20869, 492, 11, 41, "Input", "ExpressionUUID" -> \
"9a362b46-939a-4182-8111-44d2c255d2ad"],
Cell[692736, 20882, 1830, 41, 41, "Output", "ExpressionUUID" -> \
"4cfd4839-2236-4b91-b46b-c1022e4f4a81"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[694615, 20929, 451, 7, 56, "Subsection", "ExpressionUUID" -> \
"d5f39f2a-bfba-493a-a570-3c5950eeecd2"],
Cell[695069, 20938, 1856, 36, 97, "Text", "ExpressionUUID" -> \
"51cfe677-5693-440d-a02e-3159b3f08c94"],
Cell[696928, 20976, 271, 7, 46, "Input", "ExpressionUUID" -> \
"2e11592e-2e51-4f73-985c-9e543f1164a4"],
Cell[697202, 20985, 458, 12, 46, "Input", "ExpressionUUID" -> \
"6abf8911-575b-43f2-9672-a4b5d3248b2a"],
Cell[CellGroupData[{
Cell[697685, 21001, 850, 21, 81, "Input", "ExpressionUUID" -> \
"99646849-2023-4320-aa1b-92af5b13f32f"],
Cell[698538, 21024, 1977, 31, 55, "Output", "ExpressionUUID" -> \
"2fbf3d64-98ae-4cb8-b970-2ab13cdc0679"]
}, Open  ]],
Cell[CellGroupData[{
Cell[700552, 21060, 692, 17, 80, "Input", "ExpressionUUID" -> \
"9b798b2f-558d-452c-871e-5e7737dc377c"],
Cell[701247, 21079, 1899, 30, 52, "Output", "ExpressionUUID" -> \
"26af31ef-575e-47f7-87fe-698207f524cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[703183, 21114, 835, 21, 81, "Input", "ExpressionUUID" -> \
"9867484d-6530-4937-98fb-9e4221211c3b"],
Cell[704021, 21137, 1886, 30, 55, "Output", "ExpressionUUID" -> \
"303e9fbc-5a30-49f1-8cd0-75033886d865"]
}, Open  ]],
Cell[CellGroupData[{
Cell[705944, 21172, 158, 3, 70, "Subsubsection", "ExpressionUUID" -> \
"11dabf76-e2bd-40c8-a961-da5de7db05fc"],
Cell[706105, 21177, 200, 3, 55, "Text", "ExpressionUUID" -> \
"6c4f071f-216e-4229-a9cb-2243ef6d59b7"],
Cell[CellGroupData[{
Cell[706330, 21184, 627, 14, 81, "Input", "ExpressionUUID" -> \
"7f4531ab-1ec8-4814-bffc-09875ed81ed2"],
Cell[706960, 21200, 1218, 20, 55, "Output", "ExpressionUUID" -> \
"0e82b666-cdfc-4b6e-a470-17f7011167b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[708227, 21226, 158, 3, 70, "Subsubsection", "ExpressionUUID" -> \
"0a3a515d-26b8-4050-bef6-e5779d0ee194"],
Cell[708388, 21231, 188, 3, 55, "Text", "ExpressionUUID" -> \
"aa988bd4-1667-4fd8-92f6-8c691b859093"],
Cell[708579, 21236, 548, 16, 47, "Input", "ExpressionUUID" -> \
"fa3c513f-ecda-44ce-a72c-5f495eb761d9"],
Cell[709130, 21254, 1169, 29, 80, "Input", "ExpressionUUID" -> \
"9404037d-eaf8-4306-9f57-d3c503b0bb38"],
Cell[CellGroupData[{
Cell[710324, 21287, 1071, 25, 80, "Input", "ExpressionUUID" -> \
"0377ff34-8d38-48eb-bb71-3150d573092e"],
Cell[711398, 21314, 311, 8, 36, "Message", "ExpressionUUID" -> \
"c195eb67-1fc1-4292-ad8c-b51a752a028c"],
Cell[711712, 21324, 1614, 31, 77, "Output", "ExpressionUUID" -> \
"5cdca2f6-693e-4e15-80fa-54437a8eba82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[713363, 21360, 439, 11, 80, "Input", "ExpressionUUID" -> \
"16561105-ff69-4edc-bd30-c029a85cf983"],
Cell[713805, 21373, 1082, 28, 88, "Output", "ExpressionUUID" -> \
"84751871-2074-4a6f-bf38-657a80356b8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[714924, 21406, 546, 15, 80, "Input", "ExpressionUUID" -> \
"8052df03-c89d-41c9-ac63-6bcd35a7954f"],
Cell[715473, 21423, 5287, 191, 86, "Output", "ExpressionUUID" -> \
"d48685d5-afff-42a4-86d6-c8add8ba6b41"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[720809, 21620, 257, 4, 70, "Subsubsection", "ExpressionUUID" -> \
"dbb186e6-58f6-486f-a45d-a7707d02d11f"],
Cell[721069, 21626, 180, 3, 55, "Text", "ExpressionUUID" -> \
"f8b5d173-512c-4f82-800f-0ba4f68cfe0d"],
Cell[721252, 21631, 869, 25, 47, "Input", "ExpressionUUID" -> \
"86675928-93e5-420a-ae2d-e757a7600b31"],
Cell[722124, 21658, 1215, 29, 80, "Input", "ExpressionUUID" -> \
"8f140007-4541-4fd8-8a3d-be447ff7d0ed"],
Cell[CellGroupData[{
Cell[723364, 21691, 1205, 27, 80, "Input", "ExpressionUUID" -> \
"2855cbd5-3689-4d34-ab55-1913876015e4"],
Cell[724572, 21720, 306, 7, 36, "Message", "ExpressionUUID" -> \
"bfd6bf20-34c2-4a32-b294-ba888fec2543"],
Cell[724881, 21729, 1792, 35, 81, "Output", "ExpressionUUID" -> \
"757bc58c-d55f-4f49-ae80-ec40acfa52b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[726710, 21769, 643, 16, 80, "Input", "ExpressionUUID" -> \
"3a0e0fae-ee56-4381-a49a-afaebbb29bab"],
Cell[727356, 21787, 1310, 31, 87, "Output", "ExpressionUUID" -> \
"68856ff9-e7e1-4044-86f4-ecb0800716cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[728703, 21823, 647, 16, 80, "Input", "ExpressionUUID" -> \
"06b0ccda-85b2-4d80-8a78-283dead4c8e4"],
Cell[729353, 21841, 905, 17, 57, "Output", "ExpressionUUID" -> \
"3572d117-a7cf-4dae-8df6-530509a610b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[730295, 21863, 592, 15, 80, "Input", "ExpressionUUID" -> \
"29a2fa3f-7144-4c72-96ce-d62db4b9b0d1"],
Cell[730890, 21880, 5290, 191, 86, "Output", "ExpressionUUID" -> \
"52af2b24-6229-42a5-a77f-552a05090275"]
}, Open  ]],
Cell[CellGroupData[{
Cell[736217, 22076, 595, 15, 80, "Input", "ExpressionUUID" -> \
"b0c1eae3-dd81-4d03-ad81-18a110f17d9f"],
Cell[736815, 22093, 5244, 190, 86, "Output", "ExpressionUUID" -> \
"ec59eaa0-23e7-4e74-bf40-7d221bf8fa0c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[742108, 22289, 306, 5, 70, "Subsubsection", "ExpressionUUID" -> \
"6dfaa26d-98ab-4f9f-877f-92ad63628d17"],
Cell[742417, 22296, 180, 3, 55, "Text", "ExpressionUUID" -> \
"90e7dbce-d5b8-45d5-aa14-f4d8e20ce4be"],
Cell[742600, 22301, 1113, 31, 47, "Input", "ExpressionUUID" -> \
"97197b39-8c54-420e-a562-fe33be4971c9"],
Cell[743716, 22334, 1263, 30, 80, "Input", "ExpressionUUID" -> \
"05d82880-5b0d-44a7-b27e-339800ec1f82"],
Cell[CellGroupData[{
Cell[745004, 22368, 1254, 28, 80, "Input", "ExpressionUUID" -> \
"8e3f8350-6ba0-42fb-86d6-d2247a5706fa"],
Cell[746261, 22398, 1194, 20, 36, "Message", "ExpressionUUID" -> \
"72dc577d-b0f6-40dd-aec6-c9cc24a28524"],
Cell[747458, 22420, 1759, 35, 81, "Output", "ExpressionUUID" -> \
"7d43bbd4-e6c9-418c-8bd7-73ff501686c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[749254, 22460, 585, 13, 80, "Input", "ExpressionUUID" -> \
"db60472c-1582-466f-8f4a-cb27ce802889"],
Cell[749842, 22475, 1668, 44, 87, "Output", "ExpressionUUID" -> \
"af520492-2cf1-4a3a-96ec-9c21405830de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[751547, 22524, 643, 16, 80, "Input", "ExpressionUUID" -> \
"6ad8e317-8837-4a6f-9547-e24a54a3cf0c"],
Cell[752193, 22542, 5297, 191, 86, "Output", "ExpressionUUID" -> \
"4dc4ab4c-2ca0-48e0-946a-346eb0e8b53b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[757551, 22740, 362, 6, 83, "Subsection", "ExpressionUUID" -> \
"74c55298-9c58-4ad2-8816-effc6df35262"],
Cell[757916, 22748, 712, 15, 46, "Input", "ExpressionUUID" -> \
"45532f49-de26-4ae5-b58a-ca2bf9d4f225"],
Cell[CellGroupData[{
Cell[758653, 22767, 830, 17, 80, "Input", "ExpressionUUID" -> \
"6a1a7261-f917-4a4e-917c-11608f35546d"],
Cell[759486, 22786, 5042, 118, 198, "Output", "ExpressionUUID" -> \
"276df0bf-705c-486d-ba45-b7b544a3200c"]
}, Open  ]],
Cell[764543, 22907, 335, 7, 55, "Text", "ExpressionUUID" -> \
"94b3118a-de76-4f52-a928-102b702f03fe"],
Cell[764881, 22916, 4540, 125, 523, "Input", "ExpressionUUID" -> \
"09cb32b8-1ab4-490e-ba4e-9f33eb88b16f"],
Cell[769424, 23043, 5780, 143, 376, "Input", "ExpressionUUID" -> \
"8d25db67-0c4c-40b4-8588-10a8b4cd5214"],
Cell[775207, 23188, 4865, 113, 437, "Input", "ExpressionUUID" -> \
"184fab63-f693-4961-8d24-285cce27944f"],
Cell[780075, 23303, 8758, 208, 677, "Input", "ExpressionUUID" -> \
"0074a338-d2c1-4f02-ba70-2f2a237d8b7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[788870, 23516, 232, 4, 83, "Subsection", "ExpressionUUID" -> \
"9168589b-5d99-4ee5-a853-a3d5de06f564"],
Cell[789105, 23522, 849, 23, 182, "Text", "ExpressionUUID" -> \
"ae44ebae-5f52-42cc-9013-345f57de8b29"],
Cell[789957, 23547, 225, 4, 46, "Input", "ExpressionUUID" -> \
"7d40de54-ea25-4923-9568-6d8926f7819d"],
Cell[790185, 23553, 1291, 28, 80, "Input", "ExpressionUUID" -> \
"70c4184e-e5e1-4f74-a336-bab2a50c420a"],
Cell[CellGroupData[{
Cell[791501, 23585, 1265, 32, 80, "Input", "ExpressionUUID" -> \
"bc6e3c68-639f-410e-96cd-f79c08a8d6b3"],
Cell[792769, 23619, 50054, 1610, 1402, "Output", "ExpressionUUID" -> \
"a8809d22-2f30-4ac6-9c3b-25b633c33000"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[842884, 25236, 229, 4, 63, "Section", "ExpressionUUID" -> \
"32174d9f-5086-41b1-be14-cddd1cbcc9db"],
Cell[CellGroupData[{
Cell[843138, 25244, 171, 3, 56, "Subsection", "ExpressionUUID" -> \
"34015f96-f9fd-4156-aa3a-b1c333d437bc"],
Cell[843312, 25249, 334, 5, 41, "Text", "ExpressionUUID" -> \
"c608e8bb-ec80-47f8-9c62-ee653fafd983"],
Cell[CellGroupData[{
Cell[843671, 25258, 1987, 60, 227, "Input", "ExpressionUUID" -> \
"e245ae4b-f358-4048-b342-955541c4d604"],
Cell[845661, 25320, 2982, 75, 100, "Output", "ExpressionUUID" -> \
"4d5746d7-1d6a-4f67-8ff2-812699f26665"]
}, Open  ]],
Cell[848658, 25398, 81, 0, 41, "Input", "ExpressionUUID" -> \
"845ffd26-8996-4901-aceb-156189b014b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[848776, 25403, 514, 13, 56, "Subsection", "ExpressionUUID" -> \
"3cf4e061-c40a-4b38-91cb-aa2533376453"],
Cell[CellGroupData[{
Cell[849315, 25420, 240, 4, 45, "Subsubsection", "ExpressionUUID" -> \
"58ce9aa8-b375-4043-bdcc-89373986847c"],
Cell[849558, 25426, 971, 21, 41, "Input", "ExpressionUUID" -> \
"b8c06f22-c5f4-493a-ae6b-85ec898f7de8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[850566, 25452, 169, 3, 45, "Subsubsection", "ExpressionUUID" -> \
"436e229c-a47d-4a4f-ba5b-463991845f4f"],
Cell[CellGroupData[{
Cell[850760, 25459, 1403, 35, 112, "Input", "ExpressionUUID" -> \
"3910d828-7229-4e42-9c8d-66241082443a"],
Cell[852166, 25496, 4560, 126, 208, "Output", "ExpressionUUID" -> \
"331c4b08-2c2b-4782-9a9f-1552aed1333a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


